Balancing act: multivariate rational reconstruction for IBP

We address the problem of unambiguous reconstruction of rational functions of many variables. This is particularly relevant for recovery of exact expansion coefficients in integration-by-parts identites (IBPs) based on modular arithmetic. These IBPs are indispensable in modern approaches to evaluation of multiloop Feynman integrals by means of differential equations. Modular arithmetic is far more superior to algebraic implementations when one deals with high-multiplicity situations involving a large number of Lorentz invariants. We introduce a new method based on balanced relations which allows one to achieve the goal of a robust functional restoration with minimal data input. The technique is implemented as a Mathematica package Reconstruction.m in the FIRE6 environment and thus successfully demonstrates a proof of concept.

==> anc/Reconstruction.m <==
(* ::Package:: *)

(*
    Copyright (C) Alexander Smirnov.
    The program is free software; you can redistribute it and/or modify
    it under the terms of the GNU General Public License version 2 as
    published by the Free Software Foundation.

    The program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.
*)

If[Not[TrueQ[$VersionNumber>=6.0]],
    Print["Mathematica version 6 or higher expected"];
    Abort[];
];

If[Options[Reconstruction] === {},
    Options[Reconstruction] = {
        "Silent" -> True,
        "Factor" -> 1,
        "Parallel" -> False
    }
];

Reconstruction::usage = "The options of all reconstruction functions are:
Silent: whether to print less, True by default;
Factor: used for NewtonNewton and NewtonThiele reconstruction to multiply functions (getting rid of known denominator);
Parallel: whether to turn on parallel reconstruction.
";

BeginPackage["Reconstruction`"];

DenominatorFactor::usage = "DenominatorFactor[filename, dvar:d] gets out the smallest factor that is needed to make all coefficients polynomial ";

RationalReconstructTables::usage = "RationalReconstructTables[filename, pnum, options] runs rational reconstruction of tables whose name starts with filename; pnum is the number of first largest primes; The files name should have _0.table in the end";

ThieleReconstructTables::usage = "ThieleReconstructTables[filename, dvar->drange, options] runs Thiele reconstruction with the use of dvar. drange is the list of variable values; The files nama should have _dvar_ inside";

NewtonReconstructTables::usage = "NewtonReconstructTables[filename, dvar->drange, options] runs Newton reconstruction with the use of dvar. All coefficients are multiplied by factor. drange is the list of variable values; The files name should have _dvar_ inside";

BalancedNewtonReconstructTables::usage = "BalancedNewtonReconstructTables[filename, dvar->drange, xrules, options] runs balanced Newton reconstruction of a fraction. The original tables depend on xvar. The reconstruction goes over dvar. dd is the list of variable values; xrules might be of form xvar->rrange or a list of rules of this form The balancing value of xvar is xvalue, and the corresponding table should depend on dvar. The files name should have _dvar_ and _xvar_inside for all the xvar variables, might be contatenated as _dvar_xvar_ or other order";

NewtonNewtonReconstructTables::usage = "NewtonThieleReconstructTables[filename, dvar->drange, xvar->xrange, options] runs double Newton reconstruction with the use of dvar and xvar. All coefficients are multiplied by factor";

NewtonThieleReconstructTables::usage = "NewtonThieleReconstructTables[filename, dvar->drange, xvar->xrange, options] runs Newton by x and Thiele by d reconstruction with the use of d and x. All coefficients are multiplied by factor";

Begin["`Private`"];

Thiele[keys_, values_, d_, options:OptionsPattern[Global`Reconstruction]] := Module[{n = Length[keys], result, coeffs, i, temp, j, out, steps}, coeffs = Table[0, {n}];
    For[i = 1, i <= n, i++,
        temp = values[[i]];
        For[j = 1, j < i, j++,
            If[temp == coeffs[[j]],
                If[OptionValue["Silent"],
                    steps = i - 1;
                ,
                    Print["Thiele reconstruction stable after " <> ToString[i-1] <> " steps"];
                ];
                Goto[out];
            ];
            temp = (keys[[i]] - keys[[j]])/(temp - coeffs[[j]]);
        ];
        coeffs[[i]] = temp;
    ];
    If[OptionValue["Silent"],
        Return[{1,-1}];
    ,
        Print["Thiele reconstruction unstable"];
        Return[1];
    ];
    Label[out];
    n = i - 1;
    result = coeffs[[n]];
    For[i = n - 1, i >= 1, i--,
        result = coeffs[[i]] + (d - keys[[i]])/result;
    ];
    result = result // Together;
    If[OptionValue["Silent"],
        {result,steps}
    ,
        result
    ]
]

Newton[keys_, values_, d_, options:OptionsPattern[Global`Reconstruction]] := Module[{n = Length[keys], result, coeffs, i, temp, j, out, steps}, coeffs = Table[0, {n}];
    For[i = 1, i <= n, i++,
        temp = Expand[values[[i]] * (OptionValue["Factor"] /. {d->keys[[i]]})];
        For[j = 1, j < i, j++,
            If[temp == coeffs[[j]],
                If[OptionValue["Silent"],
                    steps = i - 1;
                ,
                    Print["Newton reconstruction stable after " <> ToString[i-1] <> " steps"];
                ];
                Goto[out];
            ];
            temp = Expand[(temp - coeffs[[j]])/(keys[[i]] - keys[[j]])];
        ];
        coeffs[[i]] = temp;
    ];
    If[OptionValue["Silent"],
        Return[{1,-1}];
    ,
        Print["Newton reconstruction unstable"];
        Return[1];
    ];
    Label[out];
    n = i - 1;
    result = coeffs[[n]];
    For[i = n - 1, i >= 1, i--,
        result = coeffs[[i]] + (d - keys[[i]]) * result;
    ];
    result = (result/OptionValue["Factor"]) // Together;
    If[OptionValue["Silent"],
        {result,steps}
    ,
        result
    ]
]

BalancedNewton[keysIn_, valuesIn_, x0_, valueIn_, d_, x_, options:OptionsPattern[Global`Reconstruction]] := Module[{pos, temp, nums, dems, keys = keysIn, values = Together/@valuesIn, value = Together[valueIn], xRule},
    If[Head[x0] === List,
        xRule = Rule @@@ Transpose[{x, x0}];
        vars = x;
    ,
        xRule = {x -> x0};
        vars = {x};
    ];
    Check[
        temp = Exponent[Numerator[##], vars[[1]]] & /@ values;
        If[(Max @@ temp) =!= (Min @@ temp),
            If[Not[OptionValue["Silent"]],
                Print[temp];
                Print["Different exponents"];
            ];
            pos = Position[temp,Max @@ temp];
            values = Extract[values, pos];
            keys = Extract[keys, pos];
            temp = Exponent[Numerator[##], vars[[1]]] & /@ values;
            If[Not[OptionValue["Silent"]],
                Print[temp];
            ];
        ];
        temp = (Numerator[value] /. d -> ##) & /@ keys;
        pos = Position[temp, 0];
        If[pos =!= {},
            keys = DeleteCases[ReplacePart[keys, Rule[##, $Failed] & /@ pos], $Failed];
            values = DeleteCases[ReplacePart[values, Rule[##, $Failed] & /@ pos], $Failed];
        ];
        nums = Inner[Times, (Numerator[value] /. d -> ##) & /@ keys, (Numerator[##]/(Numerator[##] /. xRule)) & /@ values,  List];
        dems = Inner[Times, (Denominator[value] /. d -> ##) & /@ keys, (Denominator[##]/(Denominator[##] /. xRule)) & /@ values, List];
    ,
        Print[valuesIn]; Print[valueIn]; Abort[]
    ];
    If[OptionValue["Silent"],
        temp = {Newton[keys, Expand[nums], d, options], Newton[keys, Expand[dems], d, options]};
        {temp[[1,1]]/temp[[2,1]], If[Or[temp[[1,2]]==-1,temp[[2,2]]==-1],-1,Max[temp[[1,2]],temp[[2,2]]]]}
    ,
        temp = Newton[keys, Expand[dems], d, options];
        Newton[keys, Expand[nums], d, options] / temp
    ]
]

NewtonThiele[keysX_List, keysY_List, values_, x_, y_, options:OptionsPattern[Global`Reconstruction]] := Module[{n = Length[keysX] - 1, m = Length[keysY] - 1, f, X, Y, a, A, b, B, temp,result,M,newn,restart,i,j,k,newm},
    (*because we count from 0 *)
    X[i_] := keysX[[i + 1]];
    Y[i_] := keysY[[i + 1]];
    f[i_, j_] := values[[i + 1, j + 1]] * (OptionValue["Factor"] /. {x->X[i], y->Y[j]});

    newn = -2;

    (* part 1, building A[i,j] =
    coefficient of Newton d decomposition with x = Y[j]*)

    Label[restart];

    For[j = 0, j != m + 1, ++j, (* separately for each j*)
        For[i = 0, i != n + 1, ++i,
            a[i, 0, j] = f[i, j];
            For[k = 1, k != i + 1, ++k,
                a[i, k, j] = (a[i, k - 1, j] - A[k - 1, j](* = a[k - 1, k - 1, j]*))/(X[i] - X[k - 1]);
                (* we should not break in case of a[i,k,j] = 0; the final A can still be non-zero *)
            ];
            A[i, j] = a[i, i, j];
            If[And[A[i, j] == 0, i - 1 >= newn],
                Break[];
            ];
        ];
        Clear[a];
        If[newn == -2,
            (* first pass *)
            newn = i - 1;
        ];
        If[newn < i - 1,
            newn = i - 1;
            Clear[A];
            (* for some j we need a longer sequence, let's rebuild all *)
            Goto[restart];
        ];
    ];
    If[newn < n,
        n = newn;
        (*Print["Decreasing n to ", newn];*)
    ];

    (* part 2, building B[i,j] = coefficient of Newton-Thiele d-x decomposition*)

    For[i = 0, i != n + 1, ++i, (* separately for each i*)
        For[j = 0, j != m + 1, ++j,
            b[i, j, 0] = A[i, j];
            For[k = 1, k != j + 1, ++k,
                If[b[i, j, k - 1] == B[i, k - 1] (* = b[i, k - 1, k - 1] *),
                    Break[]; (*cannot build deeper*)
                ];
                b[i, j, k] = (Y[j] - Y[k - 1])/(b[i, j, k - 1] - B[i, k - 1] (* = b[i, k - 1, k - 1] *));
            ];
            If[k != j + 1,
                (*cannot build deeper, we need a check *)
                Clear[b];
                temp = B[i, j - 1];
                For[k = j - 2, k != -1, --k,
                    (* to avoid warnings or incorrect checks;  infinities may appear in the middle *)
                    If[temp === 0,
                        temp = Infinity
                    ,
                        If[temp === Infinity,
                            temp = B[i, k];
                        ,
                            temp = B[i, k] + (Y[j] - Y[k])/temp;
                        ]
                    ];
                ];
                If[temp === A[i, j],
                    (* this check is ok *)
                    Break[];
                ,
                    (* we failed to reconstruct. Ideally we should try another j-point, but it's not ready yet*)
                    (* starting j=0 and k = 1, not breaking; j goes to 1, and so M[i]!=-1*)
                    j = 0;
                ];
                Break[];
            ];
            B[i, j] = b[i, j, j];
            Clear[b];
        ];
        M[i] = j - 1; (* if it is m if went through or smaller otherwise *)
    ];
    Clear[A];

    newm = Max@@Array[M,n+1,{0,n}];

    If[Min@@Array[M,n+1,{0,n}] == -1,
        newm = m + 1;
    ];

    (*part 3, building A[i] = coefficient of Newton d decomposition *)

    For[i = 0, i != n + 1, ++i,(* separately for each j*)
        If[M[i] == -1,
            A[i] = 0;
            Continue[];
        ];
        A[i] = B[i, M[i]];
        For[j = M[i] - 1, j != -1, --j, (*recursively*)
            A[i] = B[i, j] + (y - Y[j])/A[i];
        ];
    ];
    Clear[B];

    (* part 4, building result *)

    result = A[n];
    For[i = n - 1, i != -1, --i,
        result = A[i] + (x - X[i])*result;
    ];
    Clear[A];

    n = Length[keysX] - 1;

    If[OptionValue["Silent"],
        {result/OptionValue["Factor"],{If[newn<n,newn,-1],If[newm<m,newm,-1]}}
    ,
        If[newn < n,
            If[newm < m,
                Print["NT reconstruction stable after ",{newn,newm}," steps"]
                ,
                If[newm == m,
                    Print["NT reconstruction is Thiele-unstable after ",{newn,newm}," steps"]
                ,
                    Print["NT reconstruction is Thiele-unstable after ",{newn,newm}," steps, possibly due to a choice of points. Debugging needed!"]
                ];
            ];
        ,
            If[newm < m,
                Print["NT reconstruction is Newton-unstable after ",{newn,newm}," steps"]
                ,
                If[newm == m,
                    Print["NT reconstruction is NT-unstable after ",{newn,newm}," steps"]
                ,
                    Print["NT reconstruction is NT-unstable after ",{newn,newm}," steps, possibly due to a choice of points. Debugging needed!"]
                ];
            ];
        ];
        Together[result/OptionValue["Factor"]]
    ]
]

NewtonNewton[keysX_List, keysY_List, values_, x_, y_, options:OptionsPattern[Global`Reconstruction]] := Module[{n = Length[keysX] - 1, m = Length[keysY] - 1, f, X, Y, a, A, b, B, temp,result,M,newn,restart,restart2,valuesR,i,j,k,newm},
    (*because we count from 0 *)
    X[i_] := keysX[[i + 1]];
    Y[i_] := keysY[[i + 1]];
    f[i_, j_] := values[[i + 1, j + 1]] * (OptionValue["Factor"] /. {x->X[i], y->Y[j]});
    newn = -2;
    (* part 1, building A[i,j] =
    coefficient of Newton x decomposition with y = Y[j]*)
    Label[restart];
    For[j = 0, j != m + 1, ++j, (* separately for each j*)
        For[i = 0, i != n + 1, ++i,
            a[i, 0, j] = f[i, j];
            For[k = 1, k != i + 1, ++k,
                a[i, k, j] = (a[i, k - 1, j] - A[k - 1, j](* = a[k - 1, k - 1, j]*))/(X[i] - X[k - 1]);
                (* we should not break in case of a[i,k,j] = 0; the final A can still be non-zero *)
            ];
            A[i, j] = a[i, i, j];
            If[And[A[i, j] == 0, i - 1 >= newn],
                Break[];
            ];
        ];
        Clear[a];
        If[newn == -2,
            (* first pass *)
            newn = i - 1;
        ];
        If[newn < i - 1,
            newn = i - 1;
            Clear[A];
            (* for some j we need a longer sequence, let's rebuild all *)
            Goto[restart];
        ];
    ];
    If[newn < n,
        n = newn;
    ];

    (* part 2, building B[i,j] = coefficient of Newton-Newton x-y decomposition*)
    newm = -2;
    Label[restart2];

    For[i = 0, i != n + 1, ++i, (* separately for each i*)
        For[j = 0, j != m + 1, ++j,
            b[i, j, 0] = A[i, j];
            For[k = 1, k != j + 1, ++k,
                b[i, j, k] = (b[i, j, k - 1] - B[i, k - 1])/(Y[j] - Y[k - 1]) (* = b[i, k - 1, k - 1] *);
            ];
            B[i, j] = b[i, j, j];
            If[And[B[i, j] == 0, j - 1 >= newm],
                Break[];
            ];
        ];
        Clear[b];
        If[newm == -2,
            (* first pass *)
            newm = j - 1;
        ];
        If[newm < j - 1,
            newm = j - 1;
            Clear[B];
            (* for some j we need a longer sequence, let's rebuild all *)
            Goto[restart2];
        ];
    ];
    Clear[A];

    (*part 3, building A[i] = coefficient of Newton x decomposition *)
    For[i = 0, i != n + 1, ++i,(* separately for each j*)
        A[i] = B[i, newm];
        For[j = newm - 1, j != -1, --j, (*recursively*)
            A[i] = B[i, j] + (y - Y[j])*A[i];
        ];
    ];
    Clear[B];

    (* part 4, building result *)

    result = A[n];
    For[i = n - 1, i != -1, --i,
        result = A[i] + (x - X[i])*result;
    ];
    Clear[A];

    n = Length[keysX] - 1;

    valuesR = Outer[((result/OptionValue["Factor"]) /. {x->#1, y->#2})&,keysX,keysY];
    If[valuesR != values,
        Print["Incorrect resonstruction!"];
        Print[keysX];
        Print[keysY];
        Print[values];
        Print[valuesR];
        Abort[];
    ];

    If[OptionValue["Silent"],
        {result/OptionValue["Factor"],{If[newn<n,newn,-1],If[newm<m,newm,-1]}}
    ,
        If[newn < n,
            If[newm < m,
                Print["NN reconstruction stable after ",{newn,newm}," steps"]
                ,
                If[newm == m,
                    Print["NN reconstruction is 2-unstable after ",{newn,newm}," steps"]
                ,
                    Print["NN reconstruction is 2-unstable after ",{newn,newm}," steps, possibly due to a choice of points. Debugging needed!"]
                ];
            ];
        ,
            If[newm < m,
                Print["NN reconstruction is 1-unstable after ",{newn,newm}," steps"]
                ,
                If[newm == m,
                    Print["NN reconstruction is 1-2-unstable after ",{newn,newm}," steps"]
                ,
                    Print["NN reconstruction is 1-2-unstable after ",{newn,newm}," steps, possibly due to a choice of points. Debugging needed!"]
                ];
            ];
        ];
        Together[result/OptionValue["Factor"]]
    ]
]

RationalReconstruct[a_Integer, p_Integer, options:OptionsPattern[Global`Reconstruction]] := Module[{g = a, s = 1, t = 0, g1 = p, s1 = 0, t1 = 1},
    While[Abs[g]^2 > p,
        {g, s, t, g1, s1, t1} = {g1, s1, t1, g - Quotient[g, g1] g1, s - Quotient[g, g1] s1, t - Quotient[g, g1] t1}
    ];
    g/s
];

RationalMod[a_, p_] := Mod[Numerator[a]*PowerMod[Denominator[a], -1, p], p];

RationalReconstruct[aa_List, pp_List, options:OptionsPattern[Global`Reconstruction]] := Module[{prod = 1, res = 0, resQ = 1, i, temp, steps = 0, resQprev = 0},
    For[i = 1, i <= Length[aa], ++i,
        res = ChineseRemainder[{res, aa[[i]]}, {prod, pp[[i]]}];
        prod = prod*pp[[i]];
        resQ = RationalReconstruct[res, prod, options];
        If[resQ == resQprev,
            If[OptionValue["Silent"],
                Return[{resQ,steps}];
            ,
                Print["Rational reconstruction stable after " <> ToString[steps] <> " steps"];
                Return[resQ];
            ];
        ];
        resQprev = resQ;
        steps++;
    ];
    If[OptionValue["Silent"],
        {resQ,-1}
    ,
        Print["Rational reconstruction unstable"];
        resQ
    ]
];

HardCodedPrimes := {2017, 18446744073709551557, 18446744073709551533, \
18446744073709551521, 18446744073709551437, 18446744073709551427, \
18446744073709551359, 18446744073709551337, 18446744073709551293, \
18446744073709551263, 18446744073709551253, 18446744073709551191, \
18446744073709551163, 18446744073709551113, 18446744073709550873, \
18446744073709550791, 18446744073709550773, 18446744073709550771, \
18446744073709550719, 18446744073709550717, 18446744073709550681, \
18446744073709550671, 18446744073709550593, 18446744073709550591, \
18446744073709550539, 18446744073709550537, 18446744073709550381, \
18446744073709550341, 18446744073709550293, 18446744073709550237, \
18446744073709550147, 18446744073709550141, 18446744073709550129, \
18446744073709550111, 18446744073709550099, 18446744073709550047, \
18446744073709550033, 18446744073709550009, 18446744073709549951, \
18446744073709549861, 18446744073709549817, 18446744073709549811, \
18446744073709549777, 18446744073709549757, 18446744073709549733, \
18446744073709549667, 18446744073709549621, 18446744073709549613, \
18446744073709549583, 18446744073709549571, 18446744073709549519, \
18446744073709549483, 18446744073709549441, 18446744073709549363, \
18446744073709549331, 18446744073709549327, 18446744073709549307, \
18446744073709549237, 18446744073709549153, 18446744073709549123, \
18446744073709549067, 18446744073709549061, 18446744073709549019, \
18446744073709548983, 18446744073709548899, 18446744073709548887, \
18446744073709548859, 18446744073709548847, 18446744073709548809, \
18446744073709548703, 18446744073709548599, 18446744073709548587, \
18446744073709548557, 18446744073709548511, 18446744073709548503, \
18446744073709548497, 18446744073709548481, 18446744073709548397, \
18446744073709548391, 18446744073709548379, 18446744073709548353, \
18446744073709548349, 18446744073709548287, 18446744073709548271, \
18446744073709548239, 18446744073709548193, 18446744073709548119, \
18446744073709548073, 18446744073709548053, 18446744073709547821, \
18446744073709547797, 18446744073709547777, 18446744073709547731, \
18446744073709547707, 18446744073709547669, 18446744073709547657, \
18446744073709547537, 18446744073709547521, 18446744073709547489, \
18446744073709547473, 18446744073709547471, 18446744073709547371, \
18446744073709547357, 18446744073709547317, 18446744073709547303, \
18446744073709547117, 18446744073709547087, 18446744073709547003, \
18446744073709546897, 18446744073709546879, 18446744073709546873, \
18446744073709546841, 18446744073709546739, 18446744073709546729, \
18446744073709546657, 18446744073709546643, 18446744073709546601, \
18446744073709546561, 18446744073709546541, 18446744073709546493, \
18446744073709546429, 18446744073709546409, 18446744073709546391, \
18446744073709546363, 18446744073709546337, 18446744073709546333, \
18446744073709546289, 18446744073709546271}

CombineCoefficientsInTables[tablesIn_] := Module[{max, min, pos, diff, temp, tables = tablesIn},

    tables = First /@ tables;
    (* took the part with rules *)
    tables = Transpose[tables];
    (* dd first transpose collects rules for particular integrals consequently, each is a pair (integral and right value) *)
    tables = Transpose /@ tables;
    (* second transpose turns it into a pair of lists, first element should be a list of equal integrals, second - a list of values *)
    (* the following complcated construction is needed since some of the coefficients can turn to zero and we need to fill them*)
    tables = {First[##],
        temp = Last[##];
        max = Max @@ Length /@ temp;
        min = Min @@ Length /@ temp;
        If[max != min,
            pos = Position[Length /@ temp, max][[1, 1]];
            (* we take any one of the expressions with maximum length *)
            diff = First /@ temp[[pos]];
            (* we take the list of integrals appearing there *)
            temp = Reap[
                Sow["", ##] & /@ diff; (*sow expressions *)
                Sow[##[[2]], ##[[1]]] & /@ ##;  (*sow the real coeffs *),
                _, {{##}[[1]], If[Length[{##}[[2]]] === 1, "0", {##}[[2, 2]]]}&
            ][[2]] & /@ temp;
        ];
        Transpose /@ Transpose[temp]
    } & /@ tables;
    (*
        as a result the structure should be
        {{{integral,..., same integral}, {{{resulting integral, ... , same resulting integral}, {coeff,... another coeff}}, similar terms on the right side}}, similar rules}
    *)
    If[Max @@ First[##] =!= Min @@ First[##], 
        Print["Different integrals expressed in different tables"];
        Print[First[##]];
    ] & /@ tables;
    (* this checks that the same integrals are represented in different tables *)
    tables = {Max @@ First[##], Last[##]} & /@ tables;
    (* and we get rit if those repeatitions *)
    (If[Max @@ First[##] =!= Min @@ First[##], 
        Print["Repeating right-hand side error"];
        Print[First[##]];
        ] & /@ Last[##]) & /@ tables;
    (* this checks the {resulting integral, ... , same resulting integral statement *)
    tables = {First[##], {Max @@ First[##], Last[##]} & /@ Last[##]} & /@ tables;
    (* and we get rid of those repititions*)
    (*
        as a result the structure should be
        {{integral, {{resulting integral, {coeff,... another coeff}}, similar terms on the right side}}, similar rules}
    *)

    tables
]

RationalReconstructTables[filename_, pnum_Integer, options:OptionsPattern[Global`Reconstruction]] := RationalReconstructTables[filename, HardCodedPrimes[[##]] &/@ Range[2, pnum+1], options];

RationalReconstructTables[filename_, pp_List, options:OptionsPattern[Global`Reconstruction]] := Module[{temp, temp2, files, tables, min, pos, primes, convs, pvalues},
    If[StringPosition[filename, "_0."] === {},
        Print["No _0. pattern in filename"];
        Abort[];
    ];

    temp = filename;
    temp = Table[temp, {Length[pp]}];
    temp = Transpose[{temp, Range[1,Length[pp]]}];
    files = StringReplacePart[##[[1]], "_" <> ToString[##[[2]]] <> ".", Last[StringPosition[filename, "_0."]]] & /@ temp;
    tables = Quiet[Get /@ files];


    If[Position[tables,$Failed] =!= {},
        Print["Some of the tables are missing for ",filename];
        pos = Position[tables,$Failed];
        pvalues = Sort[Complement[pp,Extract[pp, pos]],Greater];
        tables = DeleteCases[tables, $Failed];
        Print["Remaning values length:", Length[pvalues]];
    ,
        pvalues = pp;
    ];

    If[Length[pvalues] == 0, Return[]];

    If[Position[tables,Null] =!= {},
        Print["Some of the tables are empty for ",filename];
        Print[Position[tables,Null]];
        pos = Position[tables,Null];
        pvalues = Sort[Complement[pvalues,Extract[pvalues, pos]],Greater];
        tables = DeleteCases[tables, Null];
        Print["Remaning values length:", Length[pvalues]];
    ];

    If[Length[pvalues] == 0, Return[]];

    temp = Length[##[[2]]] & /@ tables; (*searching for longer second parts and removing*)

    min = Min @@ temp;
    pos = Position[temp, min];
    temp2 = Transpose[{temp, pvalues}];
    temp2 = Delete[temp2, pos];
    If[Length[temp2] > 0,
        Print["Dropping results for " <> ToString[Last /@ temp2]];
    ];
    tables = Extract[tables, pos];
    primes = Extract[pvalues, pos];
    convs = tables[[1]][[2]];  (*second part is equal*)

    tables = CombineCoefficientsInTables[tables];
    If[OptionValue["Silent"],
        tables = If[TrueQ[OptionValue["Parallel"]],ParallelMap,Map][{First[##], {First[##],
                temp = RationalReconstruct[ToExpression[Last[##]], primes, options];
                {temp[[1]],temp[[2]]}
            } & /@ Last[##]} &,tables];
        temp = Reap[
            tables = {First[##], {First[##], Sow[##[[2,2]]]; ##[[2,1]]} &/@ Last[##]} &/@ tables
        ][[2]];
        If[Min@@temp == -1,
            Print["Rational reconstruction of one of the coefficients is unstable"];
            Return[];
        ,
            Print["Rational reconstruction stable after ",Max@@temp," steps"];
        ];
    ,
        tables = If[TrueQ[OptionValue["Parallel"]],ParallelMap,Map][{First[##], {First[##], RationalReconstruct[ToExpression[Last[##]], primes, options]} & /@ Last[##]}&, tables];
    ];
    tables = {First[##], {First[##], ToString[Last[##], InputForm]} & /@ Last[##]} & /@ tables;
    Put[{tables, convs}, filename];
]

ThieleReconstructTables[filename_, Rule[d_, dd_List], options:OptionsPattern[Global`Reconstruction]] := Module[{temp, temp2, files, tables, min, pos, dvalues, convs, max, diff},

    If[StringPosition[filename, "_" <> ToString[d] <> "_"] === {},
        Print["No _" <> ToString[d] <> "_ pattern in filename"];
        Abort[];
    ];

    temp = Table[filename, {Length[dd]}];
    temp = Transpose[{temp, dd}];
    files = StringReplacePart[##[[1]], "_" <> ToString[##[[2]]] <> "_", Last[StringPosition[filename, "_" <> ToString[d] <> "_"]]] & /@ temp;
    tables = Quiet[Get /@ files];

    If[Position[tables,$Failed] =!= {},
        Print["Some of the tables are missing"];
        pos = Position[tables,$Failed];
        dvalues = DeleteCases[ReplacePart[dd, Rule[##, $Failed] & /@ pos], $Failed];
        tables = DeleteCases[tables, $Failed];
        Print["Remaning values length:", Length[dvalues]];
    ,
        dvalues = dd;
    ];

    temp = Length[##[[2]]] & /@ tables; (*searching for longer second parts and removing*)

    min = Min @@ temp;
    pos = Position[temp, min];
    temp2 = Transpose[{temp, dvalues}];
    temp2 = Delete[temp2, pos];
    If[Length[temp2] > 0,
        Print["Dropping results for " <> ToString[Last /@ temp2]];
    ];
    tables = Extract[tables, pos];
    dvalues = Extract[dvalues, pos];
    convs = tables[[1]][[2]];  (*second part is equal*)

    tables = CombineCoefficientsInTables[tables];
    If[OptionValue["Silent"],
        tables = If[TrueQ[OptionValue["Parallel"]],ParallelMap,Map][{First[##], {First[##],
                temp = Thiele[dvalues, ToExpression[Last[##]], d, options];
                {temp[[1]],temp[[2]]}
            } & /@ Last[##]} &,tables];
        temp = Reap[
            tables = {First[##], {First[##], Sow[##[[2,2]]]; ##[[2,1]]} &/@ Last[##]} &/@ tables
        ][[2]];
        If[Min@@temp == -1,
            Print["Thiele reconstruction of one of the coefficients is unstable"];
        ,
            Print["Thiele reconstruction stable after ",Max@@temp," steps"];
        ];
    ,
        tables = If[TrueQ[OptionValue["Parallel"]],ParallelMap,Map][{First[##], {First[##], Thiele[dvalues, ToExpression[Last[##]], d]} & /@ Last[##]} &, tables];
    ];
    tables = {First[##], {First[##], ToString[Last[##], InputForm]} & /@ Last[##]} & /@ tables;
    Put[{tables, convs}, filename];
]

NewtonReconstructTables[filename_, Rule[d_, dd_List], options:OptionsPattern[Global`Reconstruction]] := Module[{temp, temp2, files, tables, min, pos, dvalues, convs},

    If[StringPosition[filename, "_" <> ToString[d] <> "_"] === {},
        Print["No _" <> ToString[d] <> "_ pattern in filename"];
        Abort[];
    ];

    temp = Table[filename, {Length[dd]}];
    temp = Transpose[{temp, dd}];
    files = StringReplacePart[##[[1]], "_" <> ToString[##[[2]]] <> "_", Last[StringPosition[filename, "_" <> ToString[d] <> "_"]]] & /@ temp;
    tables = Quiet[Get /@ files];

    If[Position[tables,$Failed] =!= {},
        Print["Some of the tables are missing"];
        pos = Position[tables,$Failed];
        dvalues = DeleteCases[ReplacePart[dd, Rule[##, $Failed] & /@ pos], $Failed];
        tables = DeleteCases[tables, $Failed];
        Print["Remaning values length:", Length[dvalues]];
    ,
        dvalues = dd;
    ];

    temp = Length[##[[2]]] & /@ tables; (*searching for longer second parts and removing*)

    min = Min @@ temp;
    pos = Position[temp, min];
    temp2 = Transpose[{temp, dvalues}];
    temp2 = Delete[temp2, pos];
    If[Length[temp2] > 0,
        Print["Dropping results for " <> ToString[Last /@ temp2]];
    ];
    tables = Extract[tables, pos];
    dvalues = Extract[dvalues, pos];
    convs = tables[[1]][[2]];  (*second part is equal*)

    tables = CombineCoefficientsInTables[tables];
    If[OptionValue["Silent"],
        tables = If[TrueQ[OptionValue["Parallel"]],ParallelMap,Map][{First[##], {First[##],
                temp = Newton[dvalues, ToExpression[Last[##]], d, options];
                {temp[[1]],temp[[2]]}
            } & /@ Last[##]} &,tables];
        temp = Reap[
            tables = {First[##], {First[##], Sow[##[[2,2]]]; ##[[2,1]]} &/@ Last[##]} &/@ tables
        ][[2]];
        If[Min@@temp == -1,
            Print["Newton reconstruction of one of the coefficients is unstable"];
        ,
            Print["Newton reconstruction stable after ",Max@@temp," steps"];
        ];
    ,
        tables = If[TrueQ[OptionValue["Parallel"]],ParallelMap,Map][{First[##], {First[##], Newton[dvalues, ToExpression[Last[##]], d, options]} & /@ Last[##]}&,tables];
    ];
    tables = {First[##], {First[##], ToString[Last[##], InputForm]} & /@ Last[##]} & /@ tables;
    Put[{tables, convs}, filename];
]

NewtonThieleReconstructTables[filename_, Rule[d_, dd_List], Rule[x_, xx_List], options:OptionsPattern[Global`Reconstruction]] := Module[{temp, temp2, files, tables, min, pos, dxvalues, convs},
    (* Newton by x *)
    If[StringPosition[filename, "_" <> ToString[d] <> "_"] === {},
        Print["No _" <> ToString[d] <> "_ pattern in filename"];
        Abort[];
    ];
    If[StringPosition[filename, "_" <> ToString[x] <> "_"] === {},
        Print["No _" <> ToString[x] <> "_ pattern in filename"];
        Abort[];
    ];

    temp = filename;
    temp = Table[temp, {Length[dd]*Length[xx]}];
    temp = Transpose[{temp, Tuples[{dd,xx}]}];
    files = (
        temp2 = StringReplacePart[##[[1]], "_" <> ToString[##[[2, 1]]] <> "_", Last[StringPosition[filename, "_" <> ToString[d] <> "_"]]];
        StringReplacePart[temp2, "_" <> ToString[##[[2, 2]]] <> "_", Last[StringPosition[temp2, "_" <> ToString[x] <> "_"]]]
    ) & /@ temp;

    tables = Get /@ files;
    temp = Length[##[[2]]] & /@ tables; (*searching for longer second parts and removing*)

    min = Min @@ temp;
    pos = Position[temp, min];
    temp2 = Transpose[{temp, Tuples[{dd,xx}]}];
    temp2 = Delete[temp2, pos];
    If[Length[temp2] > 0,
        Print["Dropping results for " <> ToString[Last /@ temp2]];
        Return[0];
    ];
    tables = Extract[tables, pos];
    dxvalues = Extract[Tuples[{dd,xx}], pos];

    convs = tables[[1]][[2]];  (*second part is equal*)

    tables = First /@ tables;
    tables = {First[##], Transpose /@ Transpose[Last[##]]} & /@ Transpose /@ Transpose[tables];
    (*in case of same table structure they are combined like standart tables, but on each place there is a list of coefficients; this will fail if something is wrong*)

    If[Max @@ First[##] =!= Min @@ First[##], Print["ERROR"]] & /@ tables;
    tables = {Max @@ First[##], Last[##]} & /@ tables;
    (*in case of same table structure they are combined like standart tables, but on each place there is a list of coefficients; this will fail if something is wrong*)
    (If[Max @@ First[##] =!= Min @@ First[##], Print["ERROR2"]] & /@ Last[##]) & /@ tables;
    tables = {First[##], {Max @@ First[##], Last[##]} & /@ Last[##]} & /@ tables;

    tables = {First[##], {First[##], Transpose[Partition[Last[##],Length[xx]]]} & /@ Last[##]} & /@ tables;
    (* partition into a matrix of values *)
    If[OptionValue["Silent"],
        tables = If[TrueQ[OptionValue["Parallel"]],ParallelMap,Map][{First[##], {First[##],
                temp = NewtonThiele[xx, dd, ToExpression[Last[##]], x, d, options];
                {temp[[1]],temp[[2]]}
            } & /@ Last[##]} &,tables];
        temp = Reap[
            tables = {First[##], {First[##], Sow[##[[2,2]]]; ##[[2,1]]} &/@ Last[##]} &/@ tables
        ][[2]];
        temp = Transpose[temp];

        If[Min@@(temp[[1]])>=0,
            If[Min@@(temp[[2]])>=0,
                Print["NT reconstruction stable after ",{Max@@(temp[[1]]),Max@@(temp[[2]])}," steps"]
                ,
                Print["NT reconstruction of some coefficients is Thiele-unstable after ",{Max@@(temp[[1]]),Length[dd]}," steps"]
            ];
        ,
            If[Min@@(temp[[2]])>=0,
                Print["NT reconstruction of some coefficients is Newton-unstable after ",{Length[xx],Max@@(temp[[2]])}," steps"]
                ,
                Print["NT reconstruction of some coefficients is NT-unstable after ",{Length[dd],Length[xx]}," steps"]
            ];
        ];
    ,
        tables = If[TrueQ[OptionValue["Parallel"]],ParallelMap,Map][{First[##], {First[##], NewtonThiele[xx, dd, ToExpression[Last[##]], x, d, options]} & /@ Last[##]} &,tables];
    ];

    tables = {First[##], {First[##], ToString[Last[##], InputForm]} & /@ Last[##]} & /@ tables;

    Put[{tables, convs}, filename];
]

NewtonNewtonReconstructTables[filename_, Rule[d_, dd_List], Rule[x_, xx_List], options:OptionsPattern[Global`Reconstruction]] := Module[{temp, temp2, files, tables, min, pos, dxvalues, convs},
    (* Newton by x *)
    If[StringPosition[filename, "_" <> ToString[d] <> "_"] === {},
        Print["No _" <> ToString[d] <> "_ pattern in filename"];
        Abort[];
    ];
    If[StringPosition[filename, "_" <> ToString[x] <> "_"] === {},
        Print["No _" <> ToString[x] <> "_ pattern in filename"];
        Abort[];
    ];

    temp = filename;
    temp = Table[temp, {Length[dd]*Length[xx]}];
    temp = Transpose[{temp, Tuples[{dd,xx}]}];
    files = (
        temp2 = StringReplacePart[##[[1]], "_" <> ToString[##[[2, 1]]] <> "_", Last[StringPosition[filename, "_" <> ToString[d] <> "_"]]];
        StringReplacePart[temp2, "_" <> ToString[##[[2, 2]]] <> "_", Last[StringPosition[temp2, "_" <> ToString[x] <> "_"]]]
    ) & /@ temp;
    tables = Get /@ files;

    temp = Length[##[[2]]] & /@ tables; (*searching for longer second parts and removing*)

    min = Min @@ temp;
    pos = Position[temp, min];
    temp2 = Transpose[{temp, Tuples[{dd,xx}]}];
    temp2 = Delete[temp2, pos];
    If[Length[temp2] > 0,
        Print["Dropping results for " <> ToString[Last /@ temp2]];
        Return[0];
    ];
    tables = Extract[tables, pos];
    dxvalues = Extract[Tuples[{dd,xx}], pos];

    convs = tables[[1]][[2]];  (*second part is equal*)

    tables = First /@ tables;
    tables = {First[##], Transpose /@ Transpose[Last[##]]} & /@ Transpose /@ Transpose[tables];
    (*in case of same table structure they are combined like standart tables, but on each place there is a list of coefficients; this will fail if something is wrong*)

    If[Max @@ First[##] =!= Min @@ First[##], Print["ERROR"]] & /@ tables;
    tables = {Max @@ First[##], Last[##]} & /@ tables;
    (*in case of same table structure they are combined like standart tables, but on each place there is a list of coefficients; this will fail if something is wrong*)
    (If[Max @@ First[##] =!= Min @@ First[##], Print["ERROR2"]] & /@ Last[##]) & /@ tables;
    tables = {First[##], {Max @@ First[##], Last[##]} & /@ Last[##]} & /@ tables;

    tables = {First[##], {First[##], Transpose[Partition[Last[##],Length[xx]]]} & /@ Last[##]} & /@ tables;
    (* partition into a matrix of values *)
    If[OptionValue["Silent"],
        tables = If[
            TrueQ[OptionValue["Parallel"]],
            ParallelMap,
            Map
        ][
            {
                First[##],
                {First[##],
                    temp = NewtonNewton[xx, dd, ToExpression[Last[##]], x, d, options];
                    {temp[[1]],temp[[2]]}
                } & /@ Last[##]
            } &,
            tables
        ];
        temp = Reap[
            tables = {First[##], {First[##], Sow[##[[2,2]]]; ##[[2,1]]} &/@ Last[##]} &/@ tables
        ][[2]];
        temp = Transpose[temp];

        If[Min@@(temp[[1]])>=0,
            If[Min@@(temp[[2]])>=0,
                Print["NN reconstruction stable after ",{Max@@(temp[[1]]),Max@@(temp[[2]])}," steps"]
                ,
                Print["NN reconstruction of some coefficients is 2-unstable after ",{Max@@(temp[[1]]),Length[dd]}," steps"]
            ];
        ,
            If[Min@@(temp[[2]])>=0,
                Print["NN reconstruction of some coefficients is 1-unstable after ",{Length[xx],Max@@(temp[[2]])}," steps"]
                ,
                Print["NN reconstruction of some coefficients is 1-2-unstable after ",{Length[dd],Length[xx]}," steps"]
            ];
        ];
    ,
        tables = If[TrueQ[OptionValue["Parallel"]],ParallelMap,Map][{First[##], {First[##], NewtonNewton[xx, dd, ToExpression[Last[##]], x, d, options]} & /@ Last[##]} &, tables];
    ];

    tables = {First[##], {First[##], ToString[Last[##], InputForm]} & /@ Last[##]} & /@ tables;
    Put[{tables, convs}, filename];
]

BalancedNewtonReconstructTables[filename_, Rule[d_, dd_List], xRule_, options:OptionsPattern[Global`Reconstruction]] := Module[{temp, temp2, files, tables, min, pos, dvalues, convs, btable, 
            xRuleLocal, btableName, i},
    If[Head[xRule] === List,
        xRuleLocal = xRule;
    ,
        xRuleLocal = {xRule};
    ];

    If[StringPosition[filename, "_" <> ToString[d] <> "_"] === {},
        Print["No _" <> ToString[d] <> "_ pattern in filename"];
        Abort[];
    ];

    temp = Table[filename, {Length[dd]}];
    temp = Transpose[{temp, dd}];
    files = StringReplacePart[##[[1]], "_" <> ToString[##[[2]]] <> "_", Last[StringPosition[filename, "_" <> ToString[d] <> "_"]]] & /@ temp;
    tables = Quiet[Get /@ files];

    If[Position[tables,$Failed] =!= {},
        Print["Some of the tables are missing"];
        pos = Position[tables,$Failed];
        dvalues = DeleteCases[ReplacePart[dd, Rule[##, $Failed] & /@ pos], $Failed];
        tables = DeleteCases[tables, $Failed];
        Print["Remaning values length:", Length[dvalues]];
    ,
        dvalues = dd;
    ];

    btableName = filename;
    For[i = 1, i<= Length[xRuleLocal], ++i,
        btableName = StringReplacePart[btableName, "_" <> ToString[xRuleLocal[[i, 2]]] <> "_", Last[StringPosition[btableName, "_" <> ToString[xRuleLocal[[i, 1]]] <> "_"]]];
    ];

    btable = Quiet[Get[btableName]];
    If[btable == $Failed,
        Print["Balancing table does not exist"];
        Print[btableName];
        Abort[];
    ];

    temp = Length[##[[2]]] & /@ tables; (*searching for longer second parts and removing*)

    min = Min @@ temp;

    If[min =!= Length[btable[[2]]],
        Print["Balancing table has too many master integrals"];
        Abort[];
    ];

    pos = Position[temp, min];
    temp2 = Transpose[{temp, dvalues}];
    temp2 = Delete[temp2, pos];
    If[Length[temp2] > 0,
        Print["Dropping results for " <> ToString[Last /@ temp2]];
    ];
    tables = Extract[tables, pos];
    dvalues = Extract[dvalues, pos];
    convs = tables[[1]][[2]];  (*second part is equal*)

    AppendTo[tables,btable]; (*adding balancing table before the transformation*)

    tables = CombineCoefficientsInTables[tables];

    If[OptionValue["Silent"],
        tables = If[TrueQ[OptionValue["Parallel"]],ParallelMap,Map][{First[##], {First[##],
                temp = BalancedNewton[dvalues, ToExpression[Drop[Last[##],-1]], Last/@xRuleLocal, ToExpression[Last[Last[##]]], d, First/@xRuleLocal, options];
                {temp[[1]],temp[[2]]}
            } & /@ Last[##]} &,tables];
        temp = Reap[
            tables = {First[##], {First[##], Sow[##[[2,2]]]; ##[[2,1]]} &/@ Last[##]} &/@ tables
        ][[2]];
        If[Min@@temp == -1,
            Print["Newton reconstruction of one of the coefficients is unstable"];
        ,
            Print["Newton reconstruction stable after ",Max@@temp," steps"];
        ];
    ,
        tables = If[
            TrueQ[OptionValue["Parallel"]],
            ParallelMap,
            Map
        ][
            {
                First[##],
                {First[##], BalancedNewton[dvalues, ToExpression[Drop[Last[##],-1]], Last/@xRuleLocal, ToExpression[Last[Last[##]]], d, First/@xRuleLocal, options]} & /@ Last[##]
            } &,
            tables
        ];
    ];
    tables = {First[##], {First[##], ToString[Last[##], InputForm]} & /@ Last[##]} & /@ tables;
    Put[{tables, convs}, filename];
]

DenominatorFactor[filename_, options:OptionsPattern[Global`Reconstruction]] := Module[{tables},
    tables = Get[filename];
    tables = First[tables];
    tables = Transpose[tables];
    tables = Last[tables];
    tables = Flatten[tables, 1];
    tables = Transpose[tables];
    tables = Last[tables];
    tables = ToExpression /@ tables;
    tables = Denominator /@ tables;
    tables = Select[FactorList[##], (Length[Variables[##[[1]]]]>0)&]&/@ tables;
    tables = Apply[Power, tables, {2}];
    tables = Apply[Times, tables, {1}];
    PolynomialLCM @@ tables
]

End[];
EndPackage[];


==> anc/doublebox.config <==
#compressor        none
#threads           1
#fthreads          1
#variables         d,s,t
#bucket            10
#start
#folder            /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/
#problem           1 doublebox.start
#integrals         doublebox.m
#output            /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/TEMP/doublebox.tables





==> anc/doublebox.m <==
(* ::Package:: *)

{{1,{1,1,1,1,1,1,1,-1,-1}}}


==> anc/doublebox.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    882847,      18163]
NotebookOptionsPosition[    715214,      16347]
NotebookOutlinePosition[    715610,      16363]
CellTagsIndexPosition[    715567,      16360]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Example: restoration of planar doublebox (ORDER d-s-t)", "Subsection",
 CellChangeTimes->{{3.8848985957927923`*^9, 3.884898604774098*^9}, {
  3.8848991704204283`*^9, 3.884899185060145*^9}, {3.885039276516656*^9, 
  3.885039278516622*^9}, {3.885316342064877*^9, 3.885316346031144*^9}, {
  3.8854808943900623`*^9, 3.885480908333647*^9}, {3.885553014022616*^9, 
  3.885553019012566*^9}, {3.886081281941725*^9, 3.8860813046306667`*^9}, {
  3.886088479925006*^9, 
  3.88608848660882*^9}},ExpressionUUID->"73a4f02b-5278-47df-878d-\
2d997755997d"],

Cell[CellGroupData[{

Cell["1.Prepare start files :", "Subsubsection",
 CellChangeTimes->{{3.884898952766551*^9, 3.884898967279364*^9}, {
  3.884899005460598*^9, 
  3.884899005777628*^9}},ExpressionUUID->"ffc73ac7-146e-4d43-a0c5-\
5719de64c0f5"],

Cell[BoxData["Quit"], "Input",
 CellChangeTimes->{{3.885045722791388*^9, 3.8850457237001667`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"18b3012a-2f34-4891-b321-225f95dcfe79"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", "\"\</Users/abelitsk/fire/FIRE6\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Get", "[", "\"\<FIRE6.m\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.757224768171061*^9, 3.757224777496381*^9}, 
   3.8848856087223883`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"6edb9ed6-6ac7-42e9-b89b-f001804c112b"],

Cell[BoxData["\<\"FIRE, version 6.7.dev\"\>"], "Print",
 CellChangeTimes->{3.885045745453933*^9, 3.885048583894464*^9, 
  3.885326425082947*^9, 3.885402278864202*^9, 3.885484897741901*^9, 
  3.885485878863212*^9, 3.8855531249355173`*^9, 3.886081447763813*^9, 
  3.886082698658807*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"30d76fc5-95f0-463d-b130-aa15b164a25b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Internal", "=", 
   RowBox[{"{", 
    RowBox[{"k1", ",", "k2"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"External", "=", 
   RowBox[{"{", 
    RowBox[{"p1", ",", "p2", ",", "p3"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Propagators", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"k1", "^", "2"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1", "+", "p2"}], ")"}], "^", "2"}]}], ",", 
     RowBox[{"-", 
      RowBox[{"k2", "^", "2"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1", "+", "p2"}], ")"}], "^", "2"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "+", "p1"}], ")"}], "^", "2"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "-", "k2"}], ")"}], "^", "2"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "-", "p3"}], ")"}], "^", "2"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k2", "+", "p1"}], ")"}], "^", "2"}]}], ",", 
     RowBox[{"-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"k1", "-", "p3"}], ")"}], "^", "2"}]}]}], "}"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"Replacements", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"p1", "^", "2"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"p2", "^", "2"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"p3", "^", "2"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"p1", " ", "p2"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "s"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p1", " ", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "t"}], "/", "2"}]}], ",", 
     RowBox[{
      RowBox[{"p2", " ", "p3"}], "\[Rule]", 
      RowBox[{
       RowBox[{"1", "/", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{"s", "+", "t"}], ")"}]}]}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"PrepareIBP", "[", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Prepare", "[", 
   RowBox[{
    RowBox[{"AutoDetectRestrictions", "\[Rule]", "True"}], ",", 
    RowBox[{"LI", "\[Rule]", "True"}], ",", " ", 
    RowBox[{"PositiveIndices", "\[Rule]", "7"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "SaveStart", "[", 
   "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
doublebox\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.8848991179045277`*^9, 3.884899727996854*^9, {3.8850392889546137`*^9, 
   3.885039289457864*^9}, {3.885048409851426*^9, 3.885048410353644*^9}, {
   3.885048554167295*^9, 3.885048567572934*^9}, 3.8853264048774*^9, {
   3.885484853874432*^9, 3.885484857703388*^9}, {3.886081317363677*^9, 
   3.886081319546302*^9}, {3.88608142175771*^9, 3.886081431301598*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"81d67236-ec8a-4aac-bcd1-8d8598428fe7"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Prepared\"\>"], "Print",
 CellChangeTimes->{{3.884899711715061*^9, 3.884899766971004*^9}, {
   3.88504571972995*^9, 3.8850457456935797`*^9}, 3.8850484810322247`*^9, 
   3.8850485863672*^9, 3.885326427673319*^9, 3.885402279305008*^9, 
   3.885484901571335*^9, 3.88548588103318*^9, 3.885553132256854*^9, 
   3.886081455835744*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"8af719c4-355f-4637-ab13-22f960bce75f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Dimension set to \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm["Dimension set to ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.884899711715061*^9, 3.884899766971004*^9}, {
   3.88504571972995*^9, 3.8850457456935797`*^9}, 3.8850484810322247`*^9, 
   3.8850485863672*^9, 3.885326427673319*^9, 3.885402279305008*^9, 
   3.885484901571335*^9, 3.88548588103318*^9, 3.885553132256854*^9, 
   3.886081455842987*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"6b1d210a-5b19-44ec-b44a-3e759d20d300"],

Cell[BoxData["\<\"No symmetries\"\>"], "Print",
 CellChangeTimes->{{3.884899711715061*^9, 3.884899766971004*^9}, {
   3.88504571972995*^9, 3.8850457456935797`*^9}, 3.8850484810322247`*^9, 
   3.8850485863672*^9, 3.885326427673319*^9, 3.885402279305008*^9, 
   3.885484901571335*^9, 3.88548588103318*^9, 3.885553132256854*^9, 
   3.8860814558503304`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"ba326074-5a6e-4cde-bfca-d1e8f4f3b8e5"],

Cell[BoxData["\<\"Saving initial data\"\>"], "Print",
 CellChangeTimes->{{3.884899711715061*^9, 3.884899766971004*^9}, {
   3.88504571972995*^9, 3.8850457456935797`*^9}, 3.8850484810322247`*^9, 
   3.8850485863672*^9, 3.885326427673319*^9, 3.885402279305008*^9, 
   3.885484901571335*^9, 3.88548588103318*^9, 3.885553132256854*^9, 
   3.8860814582814417`*^9},
 CellLabel->
  "During evaluation of \
In[3]:=",ExpressionUUID->"15821507-5d3b-4b83-a6eb-628b8f197e80"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["2. Estimates", "Subsubsection",
 CellChangeTimes->{{3.8848988356480513`*^9, 3.8848988543392773`*^9}, {
   3.884899008313793*^9, 3.884899009250402*^9}, {3.884899200017296*^9, 
   3.884899201750881*^9}, {3.884899972021522*^9, 3.884899977504959*^9}, {
   3.885045758781054*^9, 3.885045759483341*^9}, 3.885046710469674*^9, {
   3.885298692317541*^9, 3.885298693309558*^9}, 3.8853163602319727`*^9, {
   3.885318108363344*^9, 3.885318110343604*^9}, {3.885325406342084*^9, 
   3.885325409092613*^9}},ExpressionUUID->"ef63ed06-6dff-4eb8-9dc7-\
17858bbb9c62"],

Cell["Create a configuration file with the content:", "Text",
 CellChangeTimes->{{3.8854823357124777`*^9, 3.8854823512152147`*^9}, {
  3.8854840897749777`*^9, 3.8854841144951277`*^9}, {3.886081674924341*^9, 
  3.886081676298189*^9}},ExpressionUUID->"c0a0295c-03f5-4273-97f4-\
38aa948c1a17"],

Cell["\<\
#compressor        none
#threads           1
#fthreads          1
#variables         d,s,t
#bucket            10
#start
#folder            \
/Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/
#problem           1 doublebox.start
#integrals         doublebox.m
#output            \
/Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/TEMP/\
doublebox.tables\
\>", "Text",
 CellChangeTimes->{{3.8848989292900343`*^9, 3.884898934311049*^9}, 
   3.884899038062929*^9, 3.884899104260684*^9, {3.8848992331893177`*^9, 
   3.884899241012302*^9}, 3.8849494745714617`*^9, {3.885039298172572*^9, 
   3.885039300299808*^9}, {3.885296406977757*^9, 3.885296408570442*^9}, {
   3.885316365473091*^9, 3.885316366827063*^9}, 3.885318210092595*^9, {
   3.88533650759515*^9, 3.885336507676585*^9}, {3.885482276805998*^9, 
   3.885482284745919*^9}, {3.8854823545428953`*^9, 3.8854823585783243`*^9}, 
   3.885485027597456*^9, {3.886081481677154*^9, 
   3.8860814869790363`*^9}},ExpressionUUID->"af4e31e2-4cf0-4d5e-b494-\
f2a6570bcf84"],

Cell["Estimate for d :", "Text",
 CellChangeTimes->{{3.886081718186923*^9, 
  3.886081727454035*^9}},ExpressionUUID->"20290e8c-9cbd-4daf-8097-\
742c2f158962"],

Cell["\<\
Create an executable bash file with the content (5 different primes) and run \
it:\
\>", "Text",
 CellChangeTimes->{{3.8854823357124777`*^9, 3.8854823512152147`*^9}, {
  3.8854840897749777`*^9, 3.885484138464937*^9}, {3.885485104562788*^9, 
  3.8854851065538607`*^9}, {3.885485894039926*^9, 
  3.885485897987886*^9}},ExpressionUUID->"4d708423-e9b5-46f5-af0a-\
748c61bf2a14"],

Cell["\<\
#!/bin/bash
for d in {100..115}
do
        for p in {1..5}
        do
        /Users/abelitsk/fire/FIRE6/bin/FIRE6p -v \[OpenCurlyDoubleQuote]$d\
\[CloseCurlyDoubleQuote]_90_80_\[CloseCurlyDoubleQuote]$p\
\[CloseCurlyDoubleQuote] -c \
/Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/doublebox \
--quiet
      done
done\
\>", "Text",
 CellChangeTimes->{{3.884898824704048*^9, 3.884898829232521*^9}, 
   3.8848988971003227`*^9, {3.88489922387921*^9, 3.8848992299403152`*^9}, {
   3.88489945700663*^9, 3.884899460920129*^9}, {3.8849000344370947`*^9, 
   3.884900036858601*^9}, {3.885039330178425*^9, 3.885039414116284*^9}, {
   3.885045154496607*^9, 3.885045156029216*^9}, {3.885296654940095*^9, 
   3.8852966669036827`*^9}, {3.885298230799632*^9, 3.885298230953067*^9}, 
   3.8853182296634912`*^9, {3.885325603598349*^9, 3.885325622666441*^9}, {
   3.8853258847385893`*^9, 3.885325886140511*^9}, {3.8854822893305883`*^9, 
   3.885482304226839*^9}, {3.885483971073325*^9, 3.885484002589806*^9}, {
   3.885484059817382*^9, 3.885484081992426*^9}, {3.885484608710479*^9, 
   3.885484608960457*^9}, 3.886081491138286*^9, {3.8860827780130672`*^9, 
   3.886082779003772*^9}, {3.886082865033559*^9, 3.886082866674624*^9}, {
   3.8860829399291573`*^9, 3.886082940013294*^9}, {3.886084420327293*^9, 
   3.8860844203765078`*^9}},ExpressionUUID->"6cd161e3-4425-40b7-ae3a-\
b59b234080af"],

Cell["Reconstruct rationals from primes for all values of d:", "Text",
 CellChangeTimes->{{3.8854841754118757`*^9, 
  3.885484213803968*^9}},ExpressionUUID->"c38e8160-b718-4def-8ec7-\
319c124b8ff4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"d0", "=", "100"}], ",", 
   RowBox[{"d0", "<=", "115"}], ",", " ", 
   RowBox[{"++", "d0"}], ",", " ", 
   RowBox[{"RationalReconstructTables", "[", 
    RowBox[{
     RowBox[{
     "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_\>\"", "<>", 
      RowBox[{"ToString", "[", "d0", "]"}], "<>", "\"\<_90_80_0.tables\>\""}],
      ",", "5", ",", 
     RowBox[{"Silent", "->", "False"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884897265317217*^9, 3.884897310898704*^9}, {
   3.884897369816856*^9, 3.8848973738839808`*^9}, {3.884898369455394*^9, 
   3.884898370697612*^9}, {3.8849000444406*^9, 3.884900046874477*^9}, {
   3.8850452691500807`*^9, 3.885045314520442*^9}, {3.885292417790934*^9, 
   3.885292422125184*^9}, {3.8852938647976723`*^9, 3.88529387372825*^9}, {
   3.885298226520112*^9, 3.88529822764193*^9}, {3.885298597938689*^9, 
   3.885298615464095*^9}, {3.8853257551324263`*^9, 3.8853257646984177`*^9}, {
   3.885327364644376*^9, 3.885327366925796*^9}, {3.8854840769617147`*^9, 
   3.885484077716591*^9}, {3.885484146678864*^9, 3.885484162039547*^9}, 
   3.885484242242339*^9, {3.8854844071926813`*^9, 3.885484410173818*^9}, {
   3.88548603157238*^9, 3.885486033001598*^9}, 3.886081498479851*^9, {
   3.886082772777657*^9, 3.886082772968711*^9}, {3.8860828476300573`*^9, 
   3.88608284876742*^9}, {3.886082938254778*^9, 3.8860829383229647`*^9}, {
   3.886084423678237*^9, 3.886084423693243*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"26335530-aa57-4fdb-b6ee-330d7444fc92"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847173806973`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b5d988fd-b1e5-4ff8-8b17-813ad34ae680"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717382144*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b7714613-825f-4e5e-8c13-365740d95e0e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471738478*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a7634fe6-1754-411b-ac08-8db7c061873c"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471738667*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"91be2293-7fd5-4bb8-b88f-a3fb79f41d19"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717388536*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4454a459-82eb-43ab-a37e-f56ccaf04d0a"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717390398*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5084ade6-3f32-42af-b352-d669e8906ded"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717392295*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8fa5b6a1-0e0a-45de-beda-2ba709acbb0e"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471739412*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a999847e-9237-4af9-8a36-e84b32467752"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717395958*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d4298d6a-a829-4c9a-b454-a90b79c39f8a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847173978653`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b916cec2-d20f-481a-8c27-7573df54aa0e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717399715*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"34390c80-fb30-4550-aecd-07d68915b982"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717401576*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3d2ef244-f6a3-41ce-a59b-0f5f24419e9e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847174034567`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e69a62ee-a164-463f-9379-fdcc8cb38428"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847174052963`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"23771e0c-4374-4b7c-8e09-7cb003b29e09"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717407112*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"539413bc-bd50-4b5f-bfb3-d8860738655f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471740897*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5502298f-4b5a-4951-be42-732a83ad3704"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847174107857`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3fe43d97-46bd-4165-97a0-265a530fdf0c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471741254*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ac8a5598-fa10-4015-a21f-ea2f579a1f8c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717414289*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"975ed83a-28e5-4a79-aa81-7f586c8d61b7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847174160357`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e600b61d-0dba-427b-a44a-f81e3e36370b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471741777*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6104af15-820f-45a9-af5a-f49b3f99327f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717419533*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"79cfeae8-1039-4490-b3b0-9c481cf1179c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717421281*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ca247ae8-7b8e-4934-bc42-2de3df1f9e6a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717423023*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"faac90e0-453f-4d32-be27-e95cd6a7d52f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717424795*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c018a4b3-bee9-43eb-8f21-e504bf6fcfb2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717426559*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"279cfd0e-7986-4055-9c75-70531e44ead3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847174283257`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"de619126-9732-4342-a9b4-3d13d20f7d88"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847174300823`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2e38b780-8940-44ff-aaab-5b7e19ebb230"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717431835*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5e026746-d989-479e-a899-c4b905369260"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847174336023`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a0a7b58d-ca8e-4341-b364-4f718ee227d8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847174353943`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b5b96db9-ef9d-490d-bcdc-7abadeb4042a"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717437154*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"070f9930-a195-4314-996b-86a5765b8502"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717438909*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fb5edb7d-ce1d-4623-a715-47c573e57904"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471744066*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"372f6ce5-81c3-4f24-9348-2ede9d10502e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717442423*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5aae3318-b3c1-4453-8e45-8364ac658596"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847174441833`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b70894ab-cbec-439e-9c5c-6652bfd373e5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717445939*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"806e126f-f4cf-402d-9266-e393ae2f744b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717447691*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"70c80ba9-d1e6-4e3f-bd32-05c9a114169d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717449459*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"df64d90a-ba26-4ab4-be4c-67eec95aea8f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717451219*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5b73713a-3c68-4df9-b98c-4c75bbb28197"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717452998*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b696d672-1bd3-471e-b468-9495eb38c3a1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717454761*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2d2c0bdf-c190-4909-90f9-69ea08f10f86"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717456511*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d2d39060-9631-40e3-a738-96b2a567be7d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717458254*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"df50f28f-dc01-471c-85f6-52c1d965312b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717460032*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3f478cdd-4e18-48b8-b60d-5a326c128a49"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717461793*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"06fdc561-5f96-4864-bdeb-1f976df2f0c7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717463561*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4ef1de0d-89fb-477f-bf43-c2cf12473638"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717465323*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b7715bab-0818-44d3-bcea-9ab1c460730e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717467073*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f3546310-70c3-4d6f-8a15-03182f70b140"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717468837*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"96de86cb-69f9-49f5-8aad-b6a9397a70a8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717470593*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2c2edb78-03bf-48b3-a381-75f3e6c29b03"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717472355*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6fabf5df-2832-409e-bb0c-b88ba719dd02"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471747412*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e807d4e9-54ab-4938-845b-2ffc28b49eb1"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847174758797`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7ccba20c-7399-4020-9053-be0be0999599"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717477652*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ca94113f-71de-4756-bada-14c3811d47a4"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717479409*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0ba3190e-8248-4d0e-99b4-92da19bef812"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717481181*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"dddab2be-05e2-4ec0-846b-edabdcd56d36"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717482931*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d1533dae-7bbd-44ef-b0e2-496e2f961f78"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717484696*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3619557c-8f6c-4126-9217-62bdfaa2bfd4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717486459*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"429a42a9-2c0e-472b-a547-564c7744e30b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717488296*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"12239500-477c-4756-b876-cef080eb8b89"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717490074*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b023886c-92fd-4c80-9809-d671def776af"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717491849*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f653131f-75f0-498a-a850-656916138ca9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847174936237`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"aec3dccc-08e0-49fc-a51b-ee4e6762c1be"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717495408*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2f9217d4-d924-44d4-91da-781f85882915"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717497178*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c0d6af93-cbdc-4f93-ab96-b424f55fb68d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717498939*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c16610a9-6f4d-4744-8c15-ef214b6060ec"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847175007057`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ffe0be8f-fa0a-4561-ba63-c8bb0bbb1e67"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847175024643`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5b299137-f355-42da-beb1-1bf896414cdd"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847175042343`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"75a85872-9f39-43c0-97e1-7ea8ac713a3a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471750601*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b6581f92-7408-4a8b-9fed-ea6691125a25"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717507782*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5b0b709b-46e4-4e3d-88bb-2419591f804b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717509562*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f83c04ac-b5e6-49fb-b117-607af9089b6a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717511355*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"17db9505-7c50-497d-b34d-718024b8bc7f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717513178*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"01e26e6d-702b-43e2-af4c-a3aec955048b"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847175149612`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c4fde364-b8a9-47a2-90eb-1094f6657d34"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717516789*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b15141b1-3baa-45fb-ad73-f242c1f1e4ae"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717518648*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"28052d00-0fb1-48a2-a81a-9b4a1bdfc84a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717520499*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"04eca830-83c2-4c0c-882c-2adf87482b7c"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717522333*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f3691a4f-4d36-4821-acdd-e60ff676fbe5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717524166*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b12b3dbc-b03a-4558-9360-58ef5ba193cd"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717525975*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1b8fd701-da3a-41f7-a493-640d73db4e26"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717527773*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b35083ce-c063-44fc-afc9-70daf49e9772"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717529592*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4983b988-703e-4650-8d68-7d2251e0a156"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717531393*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"520da3e0-c1a4-4cb4-8f7e-ce6415068f9e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847175331984`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b10907a8-de03-4345-8efc-b8ce476e8dd1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847175350513`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"58214b92-3f8e-4957-acf7-3479da188157"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717536909*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bc94a8ea-25f1-422a-be4f-0e8a202f714f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717538748*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"590b46ea-3ff6-420a-9d25-051379d48f40"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717540626*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fdcc262a-9c07-4a2f-a6ad-0abae4b207dc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717542452*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"71f0d861-f074-4920-be37-4ba45be455a6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717544249*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ffc89b6e-f30e-4817-a275-76b5b8436303"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717546032*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e9474ed6-a5cb-4d03-901c-c7eb29f2edd0"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717547814*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b8e684ee-5801-43bd-bbfe-7f2396a2853c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847175495996`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"aeadaf3e-80e3-4e84-a147-96654e056053"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717551412*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"23d0a8a5-e60f-4a9d-b55b-f7baccea55ad"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717553214*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8d1d2e04-ae2e-4918-ac68-40da34917f5b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471755499*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"57af1dbd-aff8-4c3e-b7df-7b598814aa0f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717556772*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"80fffe77-8218-4082-a084-5a1b59353083"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717558571*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6ba4f8e5-56f1-4273-b99f-6fd6b0896f54"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717560349*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0aa6369a-181d-45bf-ae78-d1f054ec6f33"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717562148*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b4e8fc20-0ede-44bc-9dd5-3d9834f87a8c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717563933*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0bee22de-7f60-4528-ae9c-7f183573e3bd"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717565707*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b0aa8526-0542-4067-a145-2abd052d5f34"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717567485*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6bb92160-3371-4ae8-bd7a-abe434f4e506"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717569276*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"11e73336-0f34-48b7-942a-d3fcf5c5c9b6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717571054*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ac96e94a-8c53-4b8a-8b37-7ba51556817a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717572836*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e73cdb5b-e710-4cb8-8bdb-573ea5d0ffae"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847175746326`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e0623201-b8bd-4670-a910-b9a4e446e564"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717576418*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"079a1152-f6eb-4af7-ac32-0e7a9d4018f2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471757821*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a52cc8fc-f69e-4475-bcb5-58decf272bf7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471757999*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6ecc86e9-4807-4023-be12-58017dc19b10"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717581791*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f7c32e32-baaa-47bc-88d5-27f647dc6403"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717583581*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"cce17672-2265-46c7-94e8-e1bfc9eb0f59"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847175853567`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"96aa1da6-d2ed-489d-ab6d-3dfa80f763e4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847175871563`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"916d32aa-8152-4d90-977a-64a4252fd25b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717588952*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"06b89199-d961-45ed-9333-3cba9f07449e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717590744*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"20eb99e2-99da-44c4-9471-39e25bfd7da6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717592536*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0b9a9498-a357-4353-b05f-1e04053f2c80"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717594323*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3ba11704-eef0-4f5f-b27a-8a7b95c30615"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717596116*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9a3693d1-4daf-46bb-86db-1a2f510e148f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847175979137`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c9c720bd-c07c-4edd-877b-7aaca7962909"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717599722*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ad75f315-4ad0-42f2-a168-db9ba57daf5f"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717601513*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c57ae163-3710-4bf9-8cf2-98d7351fb43d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717603297*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"785204aa-fed5-46ba-a492-f1b1d19bd3a3"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717605092*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9fb58ae2-2027-4213-b096-7664032a1452"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717606886*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"372a97d6-7da2-4d4c-a0bd-9ba83d069a01"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717608716*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6e5e9d3a-8c66-4bbf-8743-f897c316eba3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847176105137`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"13fc1d28-1be2-4f0f-82a6-6f8b2357c5be"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471761231*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9da94dfe-a380-425a-820a-aab350561980"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717614128*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"616109d1-0d6e-4f5e-9d22-c8768828a890"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717615931*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2d2fd9ef-db9f-4924-8144-dafbb17b3db7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471761773*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"749fc5c9-e987-48b8-881c-a7c17fe0bacc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847176195307`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3fb42c1a-9782-4e83-b38a-63ad4eb67b37"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717621331*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7c0b6adb-285f-403f-a2f4-bdb875fbfc3a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717623126*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"32d23f8c-70b7-4c0a-a0d5-e1c11f724561"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717624926*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d947a822-ae38-421b-9a3b-37babf61aca4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717626721*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8fd49587-342c-4188-afb4-567a70505261"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847176285152`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"cc272cc1-c6e2-452f-add1-08fd0039df3c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471763031*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4b4bae0e-47ae-46e9-9a8d-016dab39c465"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847176321163`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2dd45a16-39b0-4fb3-83ad-2fcc1e8a0ad0"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717633935*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"73d02cd2-5195-47fd-b3ab-5f30093fba49"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717635744*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e213c586-810a-4142-b067-e188911982a9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717637555*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3c5646f0-7e1b-461a-b071-e5f5db472236"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717639367*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c1390061-b832-4984-b15c-238ef7a35b38"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717641185*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bea67edf-b99a-4572-a21f-bb1ce62265ec"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717642984*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fa963e6f-563f-4ce5-b263-e30ded3a5dca"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717644844*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a430f6ab-3647-42c7-ab46-81878cc4dbf5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717646645*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5af658f6-4ec8-44c3-986e-64d37cecf28e"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717648478*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"85adffe7-7464-4e51-9c9c-f5bf45d40c2a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717650282*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e572b780-e20f-4560-9c03-c8ee8b21641d"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847176520967`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"22bd2582-1766-4f49-8132-1fea84dd1253"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847176539183`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"368b9a72-4fb0-48f7-ac36-c6abe7e65fbb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717655732*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"478e356e-f464-4eab-baf6-a013bca85325"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717657545*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3f64739a-0be8-4ae6-a6e2-03bf6d151b4f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847176593657`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"94695e20-244e-44aa-beef-1b0224d18674"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717661173*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"97be137c-d2cb-4997-8748-de3f784bdcdc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717662981*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e5cec177-145b-494e-8e16-331e7d8c6a13"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717664809*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d4743b16-b5a7-48f7-9870-8e7c21610249"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471766663*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ce16b4fe-2541-4858-8b28-5906f2545ff7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471766846*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"aac1fcc0-35f3-4edf-a851-c34daf3de728"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717670273*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e3783643-b60e-4760-abd5-edcfbbccb4be"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717694469*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"dcd4ef70-5be1-484f-8261-55af65cf63cc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847176970778`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"688f835f-6596-4d3f-b346-be843e8b3b3c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847176990128`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d07f75b6-1869-4eaf-93bb-c0e5e8514a90"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717700851*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6dcda57a-1152-420c-9c6a-907216169a52"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847177028093`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1b039500-1e91-41e8-a255-1b8f429243e9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717704644*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"77e75044-05a8-4cf7-887a-f249a93e1231"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717706478*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"89f11ff4-19f3-4ae4-9436-44285e8a6323"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471770831*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bbdfbed2-a521-4ca6-b172-a219a26af439"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717710155*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"eddc80eb-3491-491d-b760-23d5ce278ef5"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717712001*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7fbdc876-32a5-4265-884b-74458c525ae3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717713859*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1532dff0-96b2-474f-90e3-f3c29c366f48"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717715743*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e8dd929b-2677-474c-964c-dcbdd9a0cdcb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717717642*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f2605d82-8871-4197-8816-07c068cc505f"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471771953*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"cf902041-ee8b-433a-92f8-3be03dc3eecd"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471772138*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fef1cf9a-bc23-4b95-9368-eb0df8e78db8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717723213*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b73f95cc-ec56-41cd-81f7-02f255ed2bc4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717725038*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"77211cb3-4cf1-4144-be86-7f1cdc7151e5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847177268677`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"773c8bfd-fc2a-48c1-8315-5916999e07e7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717728696*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"70f288da-ba1e-4140-b57e-d75b9032650c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847177305307`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"04523983-a7a2-4b66-a937-0b6c030fc503"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471773236*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9a303ece-2e29-449d-ae99-962f942bf504"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717734194*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c1188533-b767-408a-a3ca-2bd65889424a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717736042*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5cf5db93-0037-4839-9e68-8b5a294c78eb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717737873*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3d4f2c94-41da-4f2e-8962-c80b74230f0c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717739707*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1bb1bbf8-36ad-408b-87de-f917e8ebcea6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717741571*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5ab7e104-9da4-4da5-b18b-55847028cf61"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717743413*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"db92b6de-5be6-4d03-9e14-f3d24fe0607e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717745234*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ba8a3991-b92a-4ad5-9a75-020eaa462604"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717747066*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"14f4c5ed-a1f9-4660-b6a9-46b220d25c09"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847177488947`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"827de738-d070-4913-b730-7c8ab0633aa3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847177507267`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"737b0b76-a480-4096-a73f-b5ca480ab022"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847177525597`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a798415e-7d60-4dc5-a8f4-01b03cbad401"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717754409*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a5108085-1af1-44f9-88ec-d1f88619b4c7"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717756315*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"974dedfe-908e-44a8-b279-55348f307a13"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847177581463`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2a3ba81d-17c9-4d86-bd4d-fb75e848b895"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847177599983`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1161fc16-5343-4c6d-9c26-3ea0f330dd38"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717761833*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c05e8491-2e66-4348-b3b7-cd1ed8ea6519"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717763667*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"44671f79-e8d0-41b7-ad29-5f6e4d06353e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717765502*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a46d4154-3c10-4268-81aa-d260ace673e2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717767433*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"dda43ee6-279e-467d-b913-31637881b392"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717769281*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e0ad7099-11f7-44e5-8504-7426e3388667"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717771121*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3ab43328-dab6-4655-b53b-3f34e2a09a99"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717772962*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8581e301-1b3e-49ce-a2b1-26caa147423a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471777481*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"491217ca-02c5-4932-8795-c1f1de0739ad"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847177766438`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3a2d1cb8-afd5-484a-bac0-03b5dbc27ecd"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717778504*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d2c5015e-da9b-4984-bcc7-ebc115956c12"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847177803392`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"38b414ef-e421-4344-ba8a-e121a49434a1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717782179*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2f90262b-4c12-41e2-bc6e-2e1505467479"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717784042*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7cfd4f98-4967-4b4d-b0e8-a0f0204a0576"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717785882*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"be8e5440-45b0-4d8f-bd5d-aefde07f8e5d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847177877293`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ba162e5a-18af-4925-b91f-6c16860784cd"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717789577*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e2367c86-8d87-4c49-b408-fdbd261c3151"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717791429*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a5f76440-2558-438e-b001-31f00216287c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717793281*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"551512db-9864-4125-bea8-b6a659cdac71"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717795126*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7747e7ff-83ee-4713-961b-bb2aa490af02"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717796974*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5e283df9-0cbb-4b11-abc7-3f42f4be2b6d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847177988253`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1154e538-531e-4f56-82c7-7774c7770570"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717800674*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5105aca7-27c6-4b7d-89f9-56e724f2ff6a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717802518*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ffec615d-65b5-425c-9224-ddfb29654f9b"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847178043547`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7087cdbc-ce6d-40a0-b83d-a828a1334375"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717806197*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"78fda7d3-f20e-404b-80df-08a1752075b3"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847178080387`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ff60b646-d8a0-4a23-8c32-b5c8bed29bd6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717809881*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"eb2d7fe2-377e-4aea-811d-44172a858150"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717811722*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3374afbb-a48e-4482-80ee-653f142ae2a7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717813579*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b38fd0d0-014e-4610-b55a-0ab9a063e0d0"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717815436*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7d7ccb87-083c-46fe-bd26-77d6ff91bf3b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847178173037`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"07c079a9-0f68-40d1-93e3-66221b1c7363"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717819158*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7931e9f2-bb46-4291-afaa-327468b36cd4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717821013*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1ede6c01-cc70-4757-89b5-f708c000271a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847178229322`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ca1ead19-eb5b-40aa-a028-1d0b86f3e085"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717824795*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d12627dd-d8cf-4888-8cf1-6c7121512c1f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717826651*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"dddb7756-5ebc-474b-a28e-e3bcd31a6102"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717828508*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ec8fba67-484e-4ee1-ba90-53eb62eadb96"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717830357*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"95ac5a8b-b94a-477a-8c9d-4099910b561f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471783221*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c8499de9-3fc1-428f-82c2-c0aa55d48df5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847178340607`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"748ecd05-007e-40e7-a778-03cd6dec38da"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717835927*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e4e67715-7add-4929-a058-65dddbad9e48"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847178378153`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a38926c1-6da5-4d28-b9a0-05739c72cbe1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717839673*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a3bc90b9-0721-4a96-837f-f92c92763425"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847178415117`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"12b44175-421b-40f1-8266-f7b6d3c96c3d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717843399*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"47f29490-ecda-4976-b8b8-747845e91773"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717845289*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"93b23f53-33db-4326-b50e-16342aa0c502"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717847234*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"34e9f006-ea1e-4c2a-a84b-6ed94f76a6ef"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847178491096`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"304af7d1-4c2b-4b80-831a-8f38a7b64b19"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717850979*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"42e193ff-ef47-4797-a3fd-deb8c01b90ac"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717852847*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6ae0739d-71ef-4bdc-bfd2-821a3bf8ed85"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847178547583`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e66d638c-baf6-4cd9-9c17-90f353e58b2f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847178566523`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ab9cde54-0e32-420c-b2c1-e43a7679f4df"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717858526*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bcffd081-8c66-4508-9c27-778416f9d7b9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847178603897`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"03ba15b5-7ccb-443a-a863-44fa0a36bf89"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717862404*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0531683d-41df-4397-aef3-345956a9cba2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717864295*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"29ecc491-1ec0-4098-a27d-73a2efbb82c3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471786618*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d6728dc1-91f7-46e6-ab59-9e0ea1c9705d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717868073*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e94e22fe-f9a7-43f6-83b1-63fa1cad81fb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471787001*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"004dce0d-9bb7-4020-9945-34c768c22e95"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717872024*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"67d380e0-88ce-4d26-85f0-3a082f84fbbd"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717873919*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f298af34-b8ab-461c-94b6-30b7eaa7d212"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717875791*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9bf6c910-f30b-4559-aa0a-e45dae47515e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717877659*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"48691059-4162-492c-a163-c87bfba2c35c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717879623*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"27e3a4f9-4608-43fd-918e-599346031565"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471788151*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bf1a50d2-ac49-4b98-a0c5-f5c2ee749efa"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847178833838`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"89d0566d-10a5-4af4-be80-ccebd3c19bd0"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717885248*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"93bd0010-e8d1-4ee8-98b2-3528ac6fd57d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471788713*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"91c329e1-d253-441c-aa41-765efb929d3a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847178890142`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8a409d8c-04c4-4aa7-99a3-ebcac81a0c0f"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717890883*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e10446f6-bd55-4a09-b39e-a202b9e9ee80"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717892756*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"de8037a9-58f0-4eb6-8d31-253387a15875"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717894684*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"11de67b1-fc73-43bd-a68c-c2b1ee0ffde5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717896591*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"10e0b442-d352-41fb-8011-35719a459174"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471789846*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1ac926ee-cdc3-4fae-a9dc-ee7bac418691"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717900341*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1f894d50-37a4-4a4d-9afd-3ae0ec662021"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717902235*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3c910894-9028-418e-b4d4-d9d45254ec8a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717904195*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"597589bb-43b0-4c9c-b103-0d68ce4928aa"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717906105*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"41b415f3-fa6a-4bfc-b12d-7eddb98dc77a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847179080133`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c39ead90-c083-4614-a757-ebb5179b902f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717909896*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4f7ff587-b79f-4bd2-a11d-2f2c1dc2ad24"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471791192*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9b127fe9-b8fa-4fb4-a844-068925ad4802"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847179138117`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0f32e58c-6961-452d-bb61-acaa25df727c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717915689*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"cd27a48c-cc97-4766-808e-d33da19ba656"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717917552*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"654e9ee3-139b-4481-8e56-12437f88fce3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717919525*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d5979b74-9adf-4176-8ce0-0c0a970f2d66"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847179214497`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3cfc9ab6-c97a-4cf5-ac5a-9e77aa10f0b3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717923353*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"33a2577b-cb9e-4996-a403-3669a64735c3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717925234*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0804f404-09be-4b92-af1e-787a51195154"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847179271603`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1330eece-264a-4f18-816b-9691eeb0a46a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717929058*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"859a03f3-78e8-4ed0-a2d3-1aff328eb168"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717930957*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2f06854d-57e1-4b13-9f16-5e7d7f5e750d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717932851*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a3204349-ff38-47bb-96c3-97ba08e209c6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847179348097`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"660f542e-3e1e-4ef8-b364-b9cf5a0b6874"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717936789*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"869c9473-d3f8-416a-91e9-cec64900f63f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717938694*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"793e727d-fec2-45ef-a607-4dbde472c489"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717940584*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"16999101-45c7-4c21-bf69-4dd44f7a5238"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471794247*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f2a15864-7c60-4156-bb4b-2091ddf1bdfc"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847179444313`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"39f5e515-2331-4dfb-9779-8e704843b966"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717946321*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2dcba416-faba-4900-b1bc-e3d51db5b8a8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717948214*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9a41388e-5ee2-4609-8879-5c309ff5fb6a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471795011*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fe04e7a5-4b97-4cb4-b98b-cda1fcf620d8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717952076*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e7f5e08f-2d00-4b3e-b95d-55fc1505eeb5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717953964*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c7d1d67e-01b5-4fea-8421-9a08ccf1c0b4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717955868*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bc5d984d-adb9-4603-a2b1-b8246d5ce7fa"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847179577723`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"8ae5cd19-61e2-4dbc-b6c7-43941340e4ba"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847179597883`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4f0f86c1-e10c-425b-aa3e-67020e26b925"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717961705*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"49dcba4a-6550-4637-a982-b24da6ed844d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847179635973`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"49c840fd-05b7-42e3-9d89-f8aa6c70fe66"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717965489*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4f36879a-619f-45cf-835d-f5897ad0df17"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471796741*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"92b78d45-5c16-4e9f-8af7-d3d0a9c9515b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717969344*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5c98e4b9-f4fd-409a-af1d-b9001263ef0f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717971263*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e7822d61-578f-4896-847d-a0c9dc0e3d6a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717973193*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"15c3b872-556d-4cd3-968c-3359185fb5ad"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847179751167`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f0ca582e-f459-4d37-a187-418ea1cdc9c5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717977054*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0093bb98-d1c6-466f-8791-ca7f4532818b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847179789467`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e6ba2f8c-f0a3-4ed3-8429-91fa95f75663"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717980844*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4d2cb92d-d5b7-4b2b-9307-5daf200864bb"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717982758*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c54b8fbb-0c08-405b-900c-503ed7d4b84e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717984746*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"32ec4e06-2efa-4292-a434-ba1ecc4d1055"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717986651*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"baf00519-ec3f-44fe-8be6-9b2f0f002aa7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847179885473`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"d49a7d1f-2600-4f7c-9ce6-1f8aa40c7c07"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717990447*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e676fb51-8150-47cc-89fe-db10eaa413d0"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717992424*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"66891d81-ffbe-4541-9e85-cad6bb574b72"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717994336*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"3ef30e26-8ca9-421e-ba02-cb3994265b74"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717996236*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"726add8c-97cf-4100-90a9-8e96ad3587c5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084717998139*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1cc43332-87db-4b54-af30-6806b5ec6b2d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847180001163`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fedf71f2-0f83-419b-ad8a-861949511c7e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718002077*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"cec26566-0c9f-4320-b820-9ff2faf4d2d4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718003991*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"86e55b1f-603a-4f4b-88a5-328c99cd9e01"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718005906*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"5a8a4cdc-4bf0-4ebc-b6f5-cd872279c76e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718007864*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"b56d2b50-b17f-411f-83e8-7aa2e503d7cf"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718009872*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e6094f8d-7551-48d6-a35c-d3d0ce5cec48"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718011775*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9903d6cd-9474-466c-afb6-dcf666e0f43a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718013679*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"67221bf8-a1bf-4075-ab66-1f8a9ec34cc9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471801558*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"58cf46c8-9305-4f9f-8b36-344f8ca6844e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471801756*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9bd8bbd3-a60f-430c-9e96-970917df89cb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847180194902`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ddee5f8e-e57b-4a4e-b9b8-ad772684350e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718021422*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a46d71d0-1d01-473d-b153-f150350b7c41"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718023353*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0f4d2e86-bbc1-4363-a4e6-e474b5353b45"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718025321*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"93f41023-061c-44e9-8d77-9ef744bb1007"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847180272217`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"f3849076-02ba-4f9f-a365-dad38b521d76"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718029132*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"84d037e2-5c58-4e1b-8dff-8dc6080d1d70"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718031039*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a20dcf71-c055-4ed1-bc1a-ca289563af64"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718033023*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"db8f20aa-954e-480b-93f5-c6d436eb65e1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847180349503`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"87f5d8ef-cbf4-4bda-ae16-831c7fb7fd83"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847180368843`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0e46653e-3f3b-46af-a49c-5386186e6434"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847180387907`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9698a807-bb30-4238-9707-37beff517a85"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718040779*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e744fd0f-ac1a-4fc0-920b-93422a3e2996"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718042706*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"c3f6f029-1b5a-48ff-8493-d8fca923af16"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847180446253`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ac5efffb-cef2-48f7-8101-b24f8d61c9e4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718046544*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6901ba0c-e594-487d-a38d-238f605d104f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718048502*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"49119124-c0e2-4d5f-9ccc-dc841af57a36"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718050445*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"df92c486-c1ea-444b-8e78-8534e1d437ce"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471805238*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"fbca19cf-0f89-48f1-b09b-b01c68b45f45"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718054298*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4828b944-352c-489c-95db-b56b0a56105b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847180584497`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7a0e4f4e-fa05-442c-9161-f0ae9085541a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718060894*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4d60cde4-5b62-4424-8796-9bf389a7c623"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847180628557`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"df84c16b-3cce-4ff7-a435-fb4aa9877ed5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718064846*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"df86d9c9-8b92-4bbf-84f3-53a70f97a0fb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718066802*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"dc76e8b1-25c2-4608-8cac-e5c19c5ecd68"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718068738*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bb7f9103-fa05-4538-9957-00931e8e1303"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718070692*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"ef304240-c773-42f5-8eff-671e73b6274f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847180728073`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bc4a727c-b51d-4f17-9df8-a82af053a266"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847180748034`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"e9909cd0-7304-41d5-9e9b-4e4498f76c1c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718076791*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"7b386649-5ca1-4ac5-b2b5-3efd5976869b"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718078755*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"052dbbba-4650-46e2-bec8-e7070861e5ec"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718080755*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a444a2fd-2a51-43fb-afd2-a0c53c670dc8"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471808274*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"deb071c1-4525-4a64-aceb-a910740d2d93"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718084671*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4cf789bf-e979-4b98-815b-2c558889391c"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718086606*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"4bae287a-1aaf-4a9e-bf2c-1dbc06ad395e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718088551*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"19121125-0a5e-451c-b568-b33f27e1116b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718090557*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"a76545f5-fc21-4971-aeb7-e53391620959"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718092486*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"0491a877-c578-41d2-82db-f1a49a70e5eb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847180944147`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"6a852eaf-9a92-4b8f-a948-8702676ced22"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718096348*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2c7d488b-2a7b-4abb-b3f1-d391a539122a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847180983553`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2861c8c4-e209-4bbd-adb2-48822eb4463c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718100297*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"90a23337-401d-4515-9ba0-5e86eb414604"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.88608471810225*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"41f686e8-35a4-40e3-8c3f-3530812c65d6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718104184*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"bffeb61d-fe2b-4ccf-b422-2e8caa9275fc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718106195*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"eac86180-7e67-45d1-a040-fb958e576908"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847181081533`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"1e4d0506-d6a0-46ef-8d78-a51eb1d67801"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718110104*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"9f01ee3a-5541-49a4-bcf2-b4c0ee779551"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.8860847181120453`*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2d9f4801-34b4-474a-9c70-371213bae8e9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718114023*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"01d13fb8-016f-41f8-8a5c-df72aa8153f2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718115988*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"dbe7dfd1-09bd-41a8-ae59-e9b834012e56"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.8853273864233418`*^9, {3.8854860246728697`*^9, 3.88548603448905*^9}, 
   3.886082708744646*^9, 3.8860831913990602`*^9, 3.886084718117939*^9},
 CellLabel->
  "During evaluation of \
In[21]:=",ExpressionUUID->"2eefe6c3-c9be-479a-a841-1ce453844335"]
}, {6}]]
}, Open  ]],

Cell["Reconstruct d-dependence :", "Text",
 CellChangeTimes->{{3.8854841754118757`*^9, 
  3.885484201013084*^9}},ExpressionUUID->"6a7c1d72-4553-4ef3-993a-\
b6acc4054a5f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ThieleReconstructTables", "[", 
  RowBox[{
  "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/TEMP/\
doublebox_d_90_80_0.tables\>\"", ",", 
   RowBox[{"d", "->", 
    RowBox[{"Range", "[", 
     RowBox[{"100", ",", "115"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.885291113230854*^9, 3.885291113383101*^9}, {
   3.885291192539163*^9, 3.885291306859187*^9}, 3.88529133978354*^9, {
   3.885291381796329*^9, 3.88529138246734*^9}, 3.8852938239276342`*^9, {
   3.885293898666144*^9, 3.8852939100360394`*^9}, {3.8852957164348297`*^9, 
   3.885295721206335*^9}, {3.885298591877583*^9, 3.885298617013974*^9}, {
   3.885318271423499*^9, 3.88531833161369*^9}, {3.885325727419244*^9, 
   3.885325733561494*^9}, {3.885325772266418*^9, 3.8853257723422728`*^9}, {
   3.8853274120109463`*^9, 3.885327422147332*^9}, {3.885484220867293*^9, 
   3.885484246375967*^9}, {3.885484335225464*^9, 3.885484338548924*^9}, {
   3.885484414292864*^9, 3.8854844163290777`*^9}, {3.8854860567785254`*^9, 
   3.885486058548882*^9}, 3.885486109751645*^9, 3.8860815012951508`*^9, {
   3.8860827918478413`*^9, 3.886082792446484*^9}, {3.886082859537034*^9, 
   3.886082860625861*^9}, {3.886082931691415*^9, 3.8860829317672853`*^9}, {
   3.886084427273108*^9, 3.886084427348564*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"750d7c19-3fae-4618-a395-5f9a2bb54415"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885486111079281*^9, 3.886082744778969*^9, 
  3.886083215525434*^9, 3.886084723350802*^9},
 CellLabel->
  "During evaluation of \
In[22]:=",ExpressionUUID->"d78ef896-483d-450f-8460-85039c7011e1"]
}, Open  ]],

Cell[TextData[StyleBox["Observation for the variable d: need 3 primes and 12 \
(Thiele) tables",
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8853254959557133`*^9, 3.885325501809998*^9}, {
  3.885327440543152*^9, 3.885327457604157*^9}, {3.885327756924609*^9, 
  3.88532776322122*^9}, {3.8854861282533913`*^9, 3.8854861346848087`*^9}, {
  3.8854863339274817`*^9, 3.885486357339081*^9}, {3.886081752344059*^9, 
  3.886081755895382*^9}, {3.886082752595656*^9, 
  3.886082756895454*^9}},ExpressionUUID->"02d93db0-daef-42fc-8f77-\
542ad22615c9"],

Cell["Cleanup :", "Text",
 CellChangeTimes->{{3.885492687728725*^9, 
  3.885492692366832*^9}},ExpressionUUID->"2436fcbd-5653-4c70-a2e3-\
be668ca4c084"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"p0", "=", "1"}], ",", 
    RowBox[{"p0", "<=", "5"}], ",", " ", 
    RowBox[{"++", "p0"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"d0", "=", "100"}], ",", 
      RowBox[{"d0", "<=", "115"}], ",", " ", 
      RowBox[{"++", "d0"}], ",", 
      RowBox[{"Run", "[", 
       RowBox[{
       "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/\
3variables/TEMP/doublebox_\>\"", "<>", 
        RowBox[{"ToString", "[", "d0", "]"}], "<>", "\"\<_90_80_\>\"", "<>", 
        RowBox[{"ToString", "[", "p0", "]"}], "<>", "\"\<.tables\>\""}], 
       "]"}]}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"d0", "=", "100"}], ",", 
    RowBox[{"d0", "<=", "115"}], ",", " ", 
    RowBox[{"++", "d0"}], ",", 
    RowBox[{"Run", "[", 
     RowBox[{
     "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_\>\"", "<>", 
      RowBox[{"ToString", "[", "d0", "]"}], "<>", "\"\<_90_80_0.tables\>\""}],
      "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Run", "[", 
   "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_d_90_80_0.tables\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.885486162919648*^9, 3.885486235141674*^9}, {
  3.8854862724008703`*^9, 3.88548630605788*^9}, {3.8860815087444*^9, 
  3.886081511101294*^9}, {3.886082780897842*^9, 3.886082789146204*^9}, {
  3.886082850821782*^9, 3.886082854853557*^9}, {3.886082933846623*^9, 
  3.886082936201064*^9}, {3.8860844337491493`*^9, 3.886084435718289*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"1ffbc7b1-c185-413d-8651-5e2eabb7b58e"],

Cell["Estimate for s :", "Text",
 CellChangeTimes->{{3.886081718186923*^9, 
  3.886081736198148*^9}},ExpressionUUID->"5cd4c110-f1b2-447c-b236-\
67ac6830f3d3"],

Cell["\<\
#!/bin/bash
for s in {90..105}
do
      for p in {1..5}
      do
        /Users/abelitsk/fire/FIRE6/bin/FIRE6p -v \
100_\[CloseCurlyDoubleQuote]$s\[CloseCurlyDoubleQuote]_80_\
\[CloseCurlyDoubleQuote]$p\[CloseCurlyDoubleQuote] -c \
/Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/doublebox \
--quiet
      done
done\
\>", "Text",
 CellChangeTimes->{{3.884898824704048*^9, 3.884898829232521*^9}, 
   3.8848988971003227`*^9, {3.88489922387921*^9, 3.8848992299403152`*^9}, {
   3.88489945700663*^9, 3.884899460920129*^9}, {3.8849000344370947`*^9, 
   3.884900036858601*^9}, {3.885039330178425*^9, 3.885039414116284*^9}, {
   3.885045154496607*^9, 3.885045156029216*^9}, {3.885296654940095*^9, 
   3.8852966669036827`*^9}, {3.885298230799632*^9, 3.885298230953067*^9}, 
   3.8853182296634912`*^9, {3.8853255588341227`*^9, 3.885325600564405*^9}, {
   3.8853256335262337`*^9, 3.885325644860961*^9}, {3.885327699696504*^9, 
   3.8853276998096313`*^9}, {3.8854844380954103`*^9, 
   3.8854844995961113`*^9}, {3.8854846000430183`*^9, 3.885484600665976*^9}, {
   3.885485301765564*^9, 3.88548530738977*^9}, 
   3.886081515624213*^9},ExpressionUUID->"6499b725-2f93-467e-a9ee-\
33ece308e84d"],

Cell["Reconstruct rationals from primes for all values of s:", "Text",
 CellChangeTimes->{{3.8854841754118757`*^9, 3.885484213803968*^9}, {
  3.8854894768413363`*^9, 
  3.885489476889924*^9}},ExpressionUUID->"4afb2bd4-57a4-44d2-8ee9-\
ee0e6bd85489"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"s0", "=", "90"}], ",", 
   RowBox[{"s0", "<=", "105"}], ",", " ", 
   RowBox[{"++", "s0"}], ",", " ", 
   RowBox[{"RationalReconstructTables", "[", 
    RowBox[{
     RowBox[{
     "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_100_\>\"", "<>", 
      RowBox[{"ToString", "[", "s0", "]"}], "<>", "\"\<_80_0.tables\>\""}], 
     ",", "5", ",", 
     RowBox[{"Silent", "->", "False"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884897265317217*^9, 3.884897310898704*^9}, {
   3.884897369816856*^9, 3.8848973738839808`*^9}, {3.884898369455394*^9, 
   3.884898370697612*^9}, {3.8849000444406*^9, 3.884900046874477*^9}, {
   3.8850452691500807`*^9, 3.885045314520442*^9}, {3.885292417790934*^9, 
   3.885292422125184*^9}, {3.8852938647976723`*^9, 3.88529387372825*^9}, {
   3.885298226520112*^9, 3.88529822764193*^9}, {3.885298597938689*^9, 
   3.885298615464095*^9}, {3.8853257551324263`*^9, 3.8853257646984177`*^9}, {
   3.885327364644376*^9, 3.885327366925796*^9}, {3.885327537304721*^9, 
   3.88532755179256*^9}, {3.885327614583272*^9, 3.885327614652677*^9}, {
   3.885327831062142*^9, 3.885327831979561*^9}, {3.885484511989781*^9, 
   3.885484552170232*^9}, {3.885489428721369*^9, 3.885489453849177*^9}, 
   3.886081519264803*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"c9b498b1-b9fb-4683-990c-9748e454ddb7"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368387904*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"16af1d5e-ae57-4e30-ab2c-7155ba3cf7fd"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843683896103`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"75c9f6f5-baf7-457d-b1d3-7291097eec96"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843683920727`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8b1fc0d3-60f0-4028-b67a-aa7f8af03787"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843683938503`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9024c986-53f8-4144-b344-44984c54e795"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368395608*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9e452d08-3624-4f3c-a7a6-e3ce5b33b3d2"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368397359*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c790a208-ab10-4dee-826b-0a42931cadf9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843683991127`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"33d29bdd-8825-4e38-8489-140ac1338f0c"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368400805*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7c0d1d9d-ef31-4143-ab5d-0c187fc021b4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843684024963`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"12913bb0-4dc2-4a0f-970c-7c1332f200ca"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368404173*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ee99f03b-7c73-41b6-8c40-6e298c438a14"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436840586*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"33a3cf24-8851-4a56-a302-6e4814e1e4de"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368407514*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"bff17fc5-2af7-4fa4-86aa-4f383a8c2579"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843684091587`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"70b231d0-1475-4ca1-95dd-6cc9d701d1f1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368410833*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"34599af1-f17b-4cf6-bfe6-8562b40de3dc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368412568*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"cd3bbe22-297c-4673-9266-ec34c937e481"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843684142933`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0a31545e-a84f-4b78-8152-eebc3283490a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368415969*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ea48166e-504f-4cbe-8c3e-67670ff5de67"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368417624*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"56293883-9ec9-4ed9-ae94-7c7a58de958b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843684192867`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2d0f5434-abf1-4b93-929b-bd906862fb09"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368420932*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3f38dd0d-62fa-4b35-a11e-85ea0561cede"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368422563*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"25fc4a95-4739-4741-8814-4f847d4fdc7e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368424211*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a2e2398e-cb37-40e8-b898-048fb1ab8b70"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368425858*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5aeb8b73-9e0c-4b48-80b1-2bb7f36cff1d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843684274893`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"de0cab76-87b9-459e-bd69-436010b94515"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436842913*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"1fde7c64-0d0e-4a2f-8a7e-4ab2fc0cf10b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368430768*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9d8d4343-3227-44d2-8b78-5ee15b3f5034"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368432413*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"519c9a38-11a5-4cc5-b218-95336e118530"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436843406*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"30abd898-4ccc-4eee-b5c0-d005737bf09e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843684357023`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"1fb811f6-ee38-44a0-891d-5332e51b9a2b"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368437345*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2a7ec04b-097c-4179-a8ea-95eab0a10bb8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436843899*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d1e1c497-078e-42df-833f-31ac152fdbac"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843684406357`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"71ab1ef5-9eae-4c6c-8574-6a8f8a5bd8c5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368442276*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"144fc154-0e7f-4a91-880b-8d6c1496cd01"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843684439173`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"769675d6-d92b-45ab-9c86-89608262e55f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368445557*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2de96d35-bd48-4016-be25-8d988cd13e87"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843684472*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"112c708d-1f6b-49fc-9943-536d8be0f4cd"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368448854*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c6796bdd-1b51-444c-919b-096250daa5e8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368450499*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"eed6c8a8-1e65-48dc-807b-192eea705b6f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368452136*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"199c131d-4b8c-4df7-aac2-9898ad324893"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368453784*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3b718796-beb0-4622-8a09-d8731acb8f7e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843684554358`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"022e8737-5ff0-451a-aba9-d2642f7db2d1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368457176*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7849223b-9195-4167-b62a-3029bad3afdd"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368458826*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d9b69770-1415-4fa0-9f04-057fa450ae81"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368460479*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5b3f52db-6701-494f-a21b-7c32c78917b5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368462131*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0559bee0-ad74-427a-bb59-95902135bd71"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368463785*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e7848143-083a-4dd1-b4d3-276318bc6f69"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368465436*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7b9058cd-a90a-4725-a468-53974ca3b67f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843684670877`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3c919ae8-78f4-4db8-bf52-45ae47105fbe"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368468738*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e66f74b6-90c3-48c4-b730-cdba239c6806"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368470393*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b14ce982-9470-4d2e-94d7-c1d6736accda"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436847204*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"517ce563-11fa-4088-925a-9fbba7fb7b6f"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368473693*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c16a290f-7e90-45ed-a827-2af7d663968e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368475349*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"4bc686fc-64bb-4182-8d3b-3489a4d3ae0c"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368477017*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"33db1c46-0450-4bb0-9ca0-a6e41ab2da2c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368478681*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"18285c47-5fdc-4875-950e-7dd163721543"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368480337*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3c04ea83-d34b-4832-9644-a083f3b3db24"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843684819927`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2f66eea2-5c1d-4acd-8ead-4fd2d5c773a1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368483658*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"118ac2d4-da54-4885-9e7e-d170f43cb2a8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368485339*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8c054a80-fc42-4f5f-854b-5286e5994722"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843684870234`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a87463e4-184b-4c29-a7ca-6b89415cad96"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436848868*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8019fb48-cc38-457a-9aa3-44ca4e9b534a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368490336*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"79f7fdec-69c8-44da-98a0-90bcbbb514da"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368491988*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ed1163a9-6d26-482d-8c78-2cdd1c8c8419"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368493637*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"64a13924-bc8d-4bcb-8187-673c2b0582d7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368495288*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"37233d2f-c9f3-408c-ba6a-8c428fde7fed"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368496941*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"fbe2255a-dce1-4bac-8b0b-5bdc5c5ccfcc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368498596*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"eb1c566e-70ee-47a8-a069-3fc2099ebd3c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368500278*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2a81ecc9-3d87-454a-a85f-2d47a7d771cb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368501951*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3ce486e0-19fb-4aa4-9a92-5f48b3710559"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368503614*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5277657b-7c1f-4c51-8315-a50b3f521131"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843685052767`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8e49b2c4-f3c6-4845-a5e0-bf6c62c6cafa"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368506928*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5ba57acb-50e7-43a9-9442-8f48303ccbd2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843685085897`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"07c01b1f-153b-4aa4-ba2c-692765c2c872"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843685102463`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f0d9894a-beb0-4954-8068-26fdfef64eaf"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368511918*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"aa3f2af9-9150-4b98-8f71-ea8991c46db8"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368513589*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0208ac79-8d0e-4262-922b-762873f31727"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843685152683`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a023f993-c4dc-4ea5-9c91-b3f949f3cdbd"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368516942*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b1bf1c4a-4b5b-4a59-96c4-03253e62a0b4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368518605*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"431fb4d7-ba2b-4b78-a836-339ff96fa561"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843685202713`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"59d8ec1a-6ddd-4dee-9667-541ba395bcda"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843685219603`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"fd953eaf-b8ff-4630-ae7e-9fb17ea2c907"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368523633*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6f4dd24e-171e-4fab-bceb-0c10cd23aac1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843685253267`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"403c5838-3336-49d1-aec1-4187b9f547fe"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843685269957`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f4241a08-a1cb-4421-9b53-dbee1a389363"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843685286617`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2fbd703e-d798-4c35-b4bf-01fa56547ec7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843685303307`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"4f05e039-6b73-4e95-8ff1-9bf7787ee720"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368532015*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6ecad8a7-d2c7-47c0-bf45-9ced0eb53cc7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368533695*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c02d5eab-5e5b-49db-b3cb-e949f5c31c9a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368535369*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"80f0cc55-3eda-4992-8e6c-9e1e7f0cd118"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368537054*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a9bc3477-a42b-4af3-96de-a79f2cd94009"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368538733*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"511d951e-5b9b-4dbf-a3aa-b78a476c10d0"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368540408*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7df02968-728a-4467-b70c-c9e8271190a6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368542109*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ac851e75-8c42-47a9-851d-320b4516b441"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436854379*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0eaa4745-b5b1-4b92-b41b-79e347f3753c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368545475*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7a47dd43-1a95-4716-98c4-6d6db3addd4e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368547154*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3144ac8f-d443-4b5b-88cf-9f0f64e91d94"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843685494213`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"21979b74-66d7-46fa-824a-fb23cce4eae2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843685516644`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7cd7fc2b-6839-4901-a65d-8d98f21f825d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368553479*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"27b66c17-f71f-4ca7-a390-0c5c062ec21e"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368555242*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"77453892-df22-47e8-9f24-9713b5384d62"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436855702*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d3c37ef2-32be-454d-b775-179129ca01cf"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368558744*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e29f4a7d-f80f-4b1a-9d15-5072fce0e60c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436856047*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b1151d42-c883-4a03-b6aa-929d7af12201"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843685621862`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"80d45250-c17c-4c39-a19b-d3c6b4e94432"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368563905*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"bbe9e011-3ae5-41c5-a5e8-168e4cb0fa8a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368565629*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0416840c-cef7-40bf-8073-97b07e4c4beb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436856735*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e3e29b85-1a43-4f7c-9ab2-32d45876c8bc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368569063*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"258ca49a-9fb4-4918-8f41-824631024443"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368570784*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"fb9b35fb-c487-4cce-a55a-d98bbddbf738"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368572496*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"068c391c-47c1-480d-8e3d-75794443dd49"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368574218*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"74639fa2-3987-4bf9-aecd-9e0deaa42fd4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368575964*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"25026b41-ad8c-4095-80af-d46f37ef4529"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368577676*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2d2cd808-4da9-4cff-ba6b-8735a7b56ef2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436857944*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f4358789-8f66-46af-8b01-868ffc654f14"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368581176*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6321a505-0dca-4939-82c4-fb475d2de844"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368582903*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2a2a3de9-e79d-44ef-9662-018d93178eb6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436858463*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f15e58a9-de1e-42b1-a18a-d2893d7387e0"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368586358*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"67e04426-5500-423e-aad6-ffe95a270244"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368588079*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c51d9268-8678-442c-bdf4-9b9000d23c6e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368589817*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a8ddc04d-f8d6-4662-8df6-d094fc93e977"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843685915422`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6267f2cc-22cf-485c-a391-7dd0f6e33698"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368593275*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"94f78f5d-9de8-4136-9896-3c3e85efb033"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368594987*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"63d704b2-16ef-4f4b-b472-28cd76355cbc"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368596716*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"aef10176-6f4d-438a-b78d-ba15fd43bbfd"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843685984497`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9db55cd4-c867-44f5-8e02-e66e2b02d221"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368600263*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b1efa89f-a3f2-4910-a0ed-f768aef6d908"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368601987*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"bc6b6764-37ea-4846-b0ad-0e1e132e7371"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368603706*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5c687148-e917-4f72-bdc1-dec2211d70b2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368605432*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0f4da8c9-b4e9-48e1-b2b7-b8b99e379352"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436860715*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8009d68d-0a18-4b65-94e1-4328b340b302"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368608883*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f04237f4-4aae-4841-95a1-50b2a805657e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843686106157`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"90533045-0c06-44ea-99c5-a20d87972f31"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843686123466`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3acb0008-0794-4ec5-86a8-4cc62b816dd4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368614066*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5db1bbfc-22e9-4587-bbfc-a40ac3a13531"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368615777*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"91383ff0-7c9e-46a0-aced-9f9a2c6265e9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368617486*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e07bef8c-045b-4fa8-8d9f-013bb4642eeb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843686192083`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0893d6c0-8d49-4274-94b1-9922fe0fc62c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368620936*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5d011355-932b-49e8-a5ec-aace6fd876d3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368622655*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"626353a3-25b0-42c1-aea1-391c1a509ddd"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368624392*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2ded4868-1f11-4b8b-ad8c-15e8d638deb7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436862612*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7f7694b5-2ba5-483e-8df1-1d5db3b94795"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843686278553`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c1d99a69-3397-45ee-ab1c-5c157c567f4e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436862961*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c6db5677-de5e-4195-989d-c739334201c3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368631344*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6d0e398f-3732-4b9c-88b5-d00befd1838f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368633057*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"93ed0ee0-370a-4e0e-a154-3b76fd9f798f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843686347713`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"19b6dfea-98d5-4367-b522-60c9d3e1eb87"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368636505*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"09696d83-3520-458b-acfc-651147784899"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368638233*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b03e4b7d-2ca4-418e-afbb-bddd9d55a99c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843686399603`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e6dde8b2-9329-46e8-a2e3-83d3c2660583"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368641713*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6fc634f9-ef1e-4d48-b9b7-efa845df35b8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368643469*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"966fdc3b-b8e2-4f18-96e4-9016cec611e3"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843686452627`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"fbe8d3fd-c1d4-4e7b-b095-99043c548ec6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843686469917`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"50162442-9bf2-475f-b5cf-150ee239b597"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843686487093`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"dd3f59f2-ea27-410c-9cfb-1a1b8a28512d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368650441*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"4f1d18e6-86cd-4f1c-973e-2309a04f8761"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843686521683`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9e526a74-55ce-42a6-86ee-fcd9a2058981"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368653922*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2d895c70-f9c1-403d-b852-49aac8b73c56"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368655653*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"37601b5b-34ec-4c0e-9f5c-b139af81ba28"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368657399*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6cd15cbc-3f05-4409-a274-03db81ada134"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368659137*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2017a70e-1e68-402f-9026-f8b7ad36ef4d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368660871*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"dfd8dedc-a19e-4e51-9c6c-7a08c27121f0"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843686625977`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"16aa845e-4556-4d88-bdb8-8b8b81db5b73"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368664323*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0babbc2b-e5cf-46fa-8d97-cb1c3562123c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368666061*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0b2339b6-3116-4e1a-9de1-be456950eb20"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368667803*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d193ac42-c1d8-406a-8a5c-e6294e4ac75d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436866956*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"83b95e7f-d517-410b-b405-04dd382f2f01"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368671302*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"eb5b277e-93f7-4763-ab5a-68c6f9ead78b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843686730328`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6b36a389-1a2b-49e6-a971-069c2041a153"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368674762*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5e3c89c4-6da3-4901-91c6-5dde72952032"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368676497*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2f529ecb-0565-4813-9715-0877a6d5533b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368678246*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7a6cd2d8-a955-417f-b06a-bdf9f8cf5abc"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843686799917`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a2003d51-a22f-43cf-b837-d2dd02eb94a6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436868174*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2c1f328d-534b-4ac3-a58b-d435d3a7ad0f"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843686834908`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c47c2a1b-9367-4f36-af2c-9b80086115df"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368685238*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e4671895-d66e-4ee5-8fcf-f0e0b443e85e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368686998*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2c7ad329-29d2-4b5d-a096-3a6f3fd27f3e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843686888227`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0262b09b-010f-409a-823f-328ab3bd9713"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436869059*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"41435bec-1f58-47c6-84e9-69b097b32a3e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368692328*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"617fc26f-4798-40b7-b1b7-b2eee6886ba9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368694075*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"062caa54-0c9b-4f2e-9fc5-c3ab681ba6a7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368695818*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"1d970cdf-b308-4bb7-85c1-c136dac4ecca"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436869755*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"be45b044-f692-4db1-b4d3-8329f1c680db"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368699298*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"04a9b2c6-ff99-48fe-accf-aefa0a8dcfaf"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368701029*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5ab2da33-0e12-4252-9e82-4795f50e79f4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368702773*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"51518a55-d4f1-44e0-95de-a626c6bba1d6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843687045307`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"bc56476b-87cc-402b-b2d2-f41862bce16f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368706277*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"bdfd142e-a4e0-4699-8015-f48ba0d1b140"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368708016*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"33bb9d34-49b0-400f-939e-6f6a705831e8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368709778*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2eae6313-8df5-4f75-aa97-212fb0b049d0"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843687115383`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"1081c2b7-d82a-4633-a6d7-5e4079a241eb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843687132998`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"88eafbf7-d135-4e80-b10d-18946ea45dea"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843687150593`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f31aab0d-86e0-47dc-833c-86b36db51993"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843687168217`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"61c9a67d-4b60-427d-b3b0-e3bd160725c6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368718581*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"fd9ea692-76d3-41e9-bcc6-be5e6c7107b4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368720332*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a0951a4c-142c-4c90-8e81-4fae861e15be"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368722088*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"27f799ce-d26d-4058-b0a0-bad16c1b817d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368723834*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"11191b0d-2e04-4ca9-86b2-bf1424685624"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843687255793`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e932c2fc-4043-4c8a-9d52-9de5a5deb5ce"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368727335*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"92f5db1e-4279-47f9-87fb-1ffa994dcd4f"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368729086*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"379a27e8-8d67-48f9-91da-55a8b12cacee"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843687308292`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"122770f4-8b65-43ee-a9f2-225753e27981"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368737541*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a1cdb02f-3927-4475-be75-26d2096c200c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368739777*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"558b705a-18f2-473a-9dbd-d8d4f9807789"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843687415867`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"cb5ae23d-37ca-4fca-b644-a18a47cac9ca"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368743374*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a7cca47c-5328-4e85-ab98-9f3818dae8ad"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368745137*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ea4d4f6f-1454-4d16-892a-601abec52fc6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368746907*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f56c0531-bb39-4084-b591-80299690f5c4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843687488413`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e1b7edc2-1149-4504-bd5f-8cc2e4e4243e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368750626*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"14a1a3ac-f6a0-40bf-a2dd-a0e0ff1e83af"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368752393*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"699854df-1687-4b6f-b8dc-c3ea66884f35"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368754154*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2e1465e8-334f-4ad5-b879-f4c4c929fed3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436875591*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d11f372c-1894-4dc2-9f20-43d438f8b746"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368757654*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3f3cbf2b-4fbc-490f-a9ea-95e8137a88df"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843687594976`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"fbb2fb70-0661-4111-8408-dd96f6c62f0d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843687613153`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c04cf06c-bb40-4c14-8410-dcbe7cfcc54d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368763105*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7b60b387-2a2e-4a3c-8cb0-4c4d2dee9653"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368764896*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"4fc4262e-b5ea-416f-bcdb-4b60ee4981a2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843687666817`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a855e671-fef0-41eb-b87f-e9c52f593cdc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436876849*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"fafd0bc6-8c93-4c8f-857b-a0b07a60165c"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368770253*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9328cd17-53a4-44fc-a232-957b3ca2c724"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843687720137`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"fe2877b9-ef60-4c65-9c29-1113fac52b8d"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368773785*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7f237e59-5a29-4406-934f-5c298f1eea13"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436877556*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"eb6b9bb4-a8b3-45c8-9052-343aa9dbd446"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368777315*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"814fd0c8-9033-40ce-81aa-15c51ee9b24e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843687791*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"fec65774-a25d-4c70-926b-5706baa3e45a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368780859*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"054960e0-1cfa-4aed-a4e7-210a1ea49542"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368782613*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5e705c11-ebbb-464d-b6b3-071d33a7b4b8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368784387*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"53d4d048-26c4-4df3-b156-048b10c9c8f5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368786141*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6029e6f4-367f-4b38-aefc-83350485d6a6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368787911*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ebac3f51-2797-4251-af22-b67e49a3c543"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843687896757`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5a015dba-48ed-4d44-98aa-b481c22f76d3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368791444*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ccbb3a6a-8c7b-4238-9621-20c433717032"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368793201*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f85cdebc-d3db-48f5-88ea-57bafbc6a1e9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368794959*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"61451a40-1dd9-4a31-aab4-d05c826dc1d6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368796832*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2fe289b2-7e70-4aba-b712-010c2f678263"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843687985992`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"68500f1d-52b3-428f-a36e-7b702254d996"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368800371*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ffa7049f-9ec6-49be-b939-29a85c6b5e4d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368802143*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c1407fda-432a-4da0-b1dc-8099dbb5c105"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688039227`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b6905ebb-b169-4f83-bccc-f780207379e6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368805697*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f58f7e8d-e79b-455b-8ee6-ce5587dc9869"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368807473*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"48ac76aa-e5ac-43a0-a054-bacd6e4091d5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688092546`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"29864282-448c-4622-9a1d-a46b35877809"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688110323`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c4ae41ca-008c-45b6-9e0e-e14477fbacd9"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688128347`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a036aea1-1135-4a79-b3e2-c0fc9dd320d8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368814624*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c45cba3b-25b7-4ed1-aaf3-5c07a5b185dc"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368816387*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"eadaa2f0-d631-4f88-8f99-badde4570b64"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688181667`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9e4ebeef-f14e-4751-abbe-c9b1567490d6"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368819955*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"eb88d932-9270-48b0-9b4d-d2803fd89175"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436882181*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3ad60df8-8040-42fe-bd65-20c181aa0a8e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368823573*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b6749bc1-bf23-4a4b-9664-4bc8d5e3a6d1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368825328*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d74319da-707d-4b0f-b221-3434b4aa3b95"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368827096*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0a29237a-dd5f-44a3-b38c-857c334ef342"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688288717`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"48029f9a-caf4-45b1-b35d-c47f55964c5a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368830639*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ae33a937-898b-4e89-a793-98fd55df3013"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368832405*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"31f604af-4495-47f7-930a-fe16ac19cdef"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688341846`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"92ae8cbc-bc1e-4414-9348-711666349da3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368836092*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"200441dc-39e8-49b4-9533-45825b6b1aff"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368838007*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"740053e5-8673-4107-8b8b-d86bdf9ed70f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368839842*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9c6c7594-60f4-4e62-83ec-ec94b483f95a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368841748*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6b6a7440-9fa8-4771-b73e-408b341a4db2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368843625*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f1cda84d-5eb0-4692-a0cd-3e27a19e23e6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688455057`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d9ea84d3-9854-42c2-90f9-b6703113ef3a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688473454`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"fbe67b62-c5fd-4f80-94f9-11ebafb4239b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368849208*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"fe6d1ab0-33dd-41f4-a63a-680fa12dd8ca"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688512173`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"355c8a6c-c909-4ff6-86d8-d7742e51a5e4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368853039*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a5937afa-9b70-4bf0-b97b-f2c85a48609e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436885499*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b50880ea-78b0-41b4-88b9-881177a21dc0"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368856875*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9620b706-aeaf-40da-9508-abc14cc07531"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368858747*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3c602ce1-c5aa-4652-a963-12cd089e67e8"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368860836*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ea7f55b6-a82c-472d-875c-e1e426ca00ad"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368862679*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"920042d0-f240-444c-a435-66a9dc812a7f"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688645763`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5991d1cc-d12f-4383-a88e-d97b08bee3e5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368866353*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ac06d287-e591-4430-88a1-d607d4d5c69b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688681507`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"03fd657f-3b47-49db-af4b-44d7e3282892"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368869927*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ae8c5257-d70c-4f2d-ab98-0ca8e2dcc7ff"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688717012`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0412a652-1f1d-482d-8d09-cfbdb7a064fe"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368873474*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f0bd6087-4ec9-4f70-85ef-e883fd6ad34b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368875258*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"84029dd2-5a47-449f-bc55-ab3a50899c30"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368877046*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"730252ea-db7b-4036-b57d-7fd18d69825b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368878832*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"706419a8-2926-46a5-a0e4-bbbf2b1da323"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368880609*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"20e4bf2a-774d-4554-a5eb-b93a357389a2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368882389*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9dc0ed5b-5cd7-4186-882c-944329adfee6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688841753`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"1ff76eb0-b061-41dc-8ef3-8dd6c52fac7e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368885943*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b0404b61-ac38-450b-a928-cbf5eaa0b4b5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368887731*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"30258896-9bc9-46c1-a24e-2c71cb003b47"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688895197`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b94f24a1-af75-4e5d-a0ed-d580c774a361"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368891301*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a13a7709-8454-4601-842b-554464e0e804"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688930883`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"bdfb9459-a3dd-4c68-9c78-4176674a4600"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843688948812`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3bbafd4b-809c-4530-8da5-5907dcf12b71"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368896677*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f9bb2db4-265c-4d2d-b4fc-9083e5c4882f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436889847*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e6c56ecc-5773-40bc-8b29-01cb6acf2378"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368900256*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5b5ff5c9-2818-4104-bede-a95dcac642bd"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843689020433`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"37c6dd81-7f96-4060-a845-25c52df92d0e"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843689038677`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"4c36f178-7855-4392-b624-db02c3eae71d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843689056797`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c456f3db-9eb8-4ad6-9b90-ba98df328dbf"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368907571*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"0826f018-2c07-4b3c-b0aa-c52d9d56a3de"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368909374*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a7be8cb8-3ba3-4233-8eef-058fcd462322"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368911154*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"741593ac-20f3-4ac2-8f96-f34027f0a420"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368912965*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6c383cd2-9e5b-493b-998a-0e63504fd14c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368935553*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"44c76eb4-e86f-44c2-8d94-026d46be8c09"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368938356*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"81579309-9eef-492d-a739-217c1bc661a1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368940387*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"78ac3f0d-283a-4a1d-8b31-fca736e753de"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368942233*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"11269798-4ab9-4bbb-a7f9-561b1d542448"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368944128*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9341d812-04c9-4424-a6f7-5d47fba7ff7c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843689459753`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6f9dc02c-ec10-4484-a402-2b58bdc6f048"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368947797*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2d06e360-645c-4ec2-9255-12c20ddf4f84"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843689496107`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"fd7d45b3-c00b-4d6d-8761-6a9a1bd8d8ae"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843689514112`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6fdb3995-c3a9-4359-9626-d4cb64b0b0a4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368953232*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6d5ff668-737d-40b0-846f-96e6be557b0b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368955079*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ef390424-22cb-4910-8c42-591963920748"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368956891*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"32b1bbe1-52e7-4916-93b0-0cac928d818f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368958723*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8a2ee70c-542e-44c9-9f53-b54ef008ca58"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368960548*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"35e7e1f4-2fc0-4938-b73f-af8042ea5eea"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843689623613`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5814d4b3-b9a4-49d9-aa67-3b467d8a9b50"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368964168*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"11effe4f-b57e-4d2a-a03c-6745c2a6949b"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368965979*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c5653af1-0032-42bf-9631-a24d8cf716d4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843689678097`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a498bc8b-d8dd-46e0-9e3a-c551d3203353"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368969612*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e0b0029c-dda6-41df-b6dc-9256351d0590"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368971418*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f464d48c-1b38-4385-bd9c-1719a459152a"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368973227*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"232474da-ff83-4b5a-8dbe-1edf46f5516a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843689750338`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a1960ce9-80ad-4d18-9e8f-6493b2b188b3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368976844*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"d3035050-b719-4210-9e69-7b4eb9d9f0ee"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368978685*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"097c3b65-a24c-4843-bd0a-198ad0f72613"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368980502*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c2c22165-047f-48f6-a112-c11efcaaf341"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368982341*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"85793294-6517-4aaf-9670-d8a85e8e5c94"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368984167*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"385839c5-4d30-41a3-9992-69cfe67fe182"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368985973*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6d42533c-4821-432f-9559-8c4084616c42"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843689877987`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8dbca72d-6a61-45ce-8bc4-fc1d82966865"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368989622*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5a692fac-a46c-4183-b9e0-6182f1e8c49e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368991453*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"2907f9f8-9190-4d81-9f43-0d0422f9b3ae"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368993271*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"65a96eec-4536-4fc6-9052-e7be45eefb88"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368995096*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"1014921d-ee6b-4351-9a99-889e5abb5dde"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368997027*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6206d00a-f438-4d1f-b2b0-bbf65b6b9ab9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084368999042*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"4ed3d184-063b-4573-8b88-ac8fc7d56a88"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369000952*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5170a509-9a48-48c2-99da-3e588372a2c1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843690028353`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"9009b166-4cd1-4b4d-ac3d-c0e242b6292f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369004696*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f62b6606-ddcd-4d6d-b73c-fda260db2ac4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369006538*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"4a5756dd-6c48-4ac0-b394-6d91f1a47db4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369008361*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"09c95d8a-f3af-4a72-832a-d72d605fbf9e"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369010293*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"19623eab-b523-4371-98f9-43a56599034e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436901215*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"11f79fe7-4791-44fe-a7de-544c5afecc04"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369013988*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8dfe2009-5096-4370-a232-29c3d370ba61"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436901582*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"70b79ab5-dbd7-42ed-9cc9-89120c32f615"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369017638*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"705b72bb-eba4-455d-9a0a-b26993215347"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843690194693`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"40d7f745-24a3-45e3-a70c-8faf43af88ff"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369021283*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"99542ec1-3a31-4352-8116-a4a9db38db9e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369023108*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"4d1d2fdc-c0bb-4467-af84-e37f55da6a03"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843690249367`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"877e3099-6fc3-446c-ac35-7362944a4dae"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369026752*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"1216972f-f665-4127-ad13-9b4df56ea182"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369028564*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"14d70b80-9b55-4794-a56e-e25a8a1844c0"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369030383*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"1d5d7269-beba-497b-a285-269bf3a51c1e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843690322037`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"aa42b353-cf1c-4436-890d-463bdd84fce2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369034037*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"af765b7e-f916-4c26-b87e-7e2b002bfec2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369035859*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"da98bb7c-d878-4094-98c9-a4fbb5bacde5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369037689*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"6087900b-df34-43ad-89c3-0206f3b6a254"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436903951*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b8d02a4d-7f12-4343-beb0-da14cb450278"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369041341*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"57a6844d-ea93-4e31-8827-63509967cc33"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369043171*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"b8202e55-9d00-4851-ae90-036f9c65e58e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369045024*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"4869d5ef-5832-4eb6-8640-3296fcb8e37e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843690468597`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"68bc640d-28c3-418d-8f9e-15ac64990762"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369048687*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7e8b528a-04ad-480c-b549-d4e6bc87280b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436905053*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8312de21-2308-4a98-a425-85bc5a5382c6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.88608436905236*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"04dbc337-0734-4ec3-b39e-433b2ac53c63"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369054187*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a96a3b99-1068-472e-a135-2f6a7676413e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369056053*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"5c8323cd-b2f8-46f0-a97b-3517908d1f29"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369057899*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"00c75d3a-a7ad-48b2-99ed-b07ae90c13cd"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843690597267`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"3b9b717d-0de4-4db4-8024-d78a0769c493"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843690616617`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ffc4438a-ea86-4f1c-b9b3-0871d63f3dce"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369063507*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"a3177967-1717-4886-b0e3-5c95b6a6fd65"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369065349*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"65b7c3ef-a4c8-454a-82df-5ef0f301fb77"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369067197*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"dac0eae8-9aa0-4044-9276-d392f98c3fbc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369069042*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7b072f3c-46a3-4b11-a681-e2540e082bf5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369070887*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"104dbcae-2449-45d3-ad4a-f0f2223f8c75"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369072732*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"8fce81df-7baa-4253-b862-d3ad4c57f147"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369074575*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"7372591e-68fc-464c-9ecb-175092b193ff"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369076426*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"814bb185-b23b-427b-b199-0aed01854551"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843690783587`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"f39a6113-f92c-44f9-b030-4567d034e493"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369080389*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"ddb3392e-eba6-4016-b30d-62643442f5d6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369082445*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"1382e2df-588a-47b9-8462-3de5a39726c3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369084519*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"37e2d882-e213-4333-8e43-726cdca06c2b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369086359*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"efbacd34-9ab6-4c16-82c8-6942aff411f3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369088201*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"692612f3-d646-4f1f-8916-e19468fbda55"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.8860843690900517`*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"c5cb733b-9727-4daa-950d-16a17608c89d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{
  3.88532765841861*^9, 3.885327832713396*^9, {3.885489422906644*^9, 
   3.8854894550433187`*^9}, 3.886084369091905*^9},
 CellLabel->
  "During evaluation of \
In[16]:=",ExpressionUUID->"e803c392-a555-444b-ad3a-0c128b2a5c0e"]
}, {6}]]
}, Open  ]],

Cell["Reconstruct s-dependence :", "Text",
 CellChangeTimes->{{3.8854841754118757`*^9, 3.885484201013084*^9}, {
  3.885489484465559*^9, 
  3.885489484884323*^9}},ExpressionUUID->"5adfc749-e91d-41fe-9637-\
61cf404f365c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ThieleReconstructTables", "[", 
  RowBox[{
  "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/TEMP/\
doublebox_100_s_80_0.tables\>\"", ",", 
   RowBox[{"s", "->", 
    RowBox[{"Range", "[", 
     RowBox[{"90", ",", "105"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.885291113230854*^9, 3.885291113383101*^9}, {
   3.885291192539163*^9, 3.885291306859187*^9}, 3.88529133978354*^9, {
   3.885291381796329*^9, 3.88529138246734*^9}, 3.8852938239276342`*^9, {
   3.885293898666144*^9, 3.8852939100360394`*^9}, {3.8852957164348297`*^9, 
   3.885295721206335*^9}, {3.885298591877583*^9, 3.885298617013974*^9}, {
   3.885318271423499*^9, 3.88531833161369*^9}, {3.885325727419244*^9, 
   3.885325733561494*^9}, {3.885325772266418*^9, 3.8853257723422728`*^9}, {
   3.8853274120109463`*^9, 3.885327422147332*^9}, {3.885327555697659*^9, 
   3.885327556295244*^9}, {3.885327618762259*^9, 3.885327620521017*^9}, {
   3.88548452520298*^9, 3.885484553939221*^9}, {3.885489500222739*^9, 
   3.885489505091796*^9}, 3.886081521564296*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"18eca544-7c6c-45e3-b100-153ceb45f629"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "5", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 5, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885327851168478*^9, 3.885489506711926*^9, 
  3.886084399558115*^9},
 CellLabel->
  "During evaluation of \
In[17]:=",ExpressionUUID->"91bcea16-117b-43ca-b0c3-dcadadb4c17e"]
}, Open  ]],

Cell[TextData[StyleBox["Observation for the variable s: need 3 primes and 6 \
(Thiele) tables",
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8853254959557133`*^9, 3.8853255112491217`*^9}, {
   3.8853277474579268`*^9, 3.8853277513667316`*^9}, {3.8853278745136423`*^9, 
   3.885327884823387*^9}, {3.885485414698545*^9, 3.885485420373538*^9}, 
   3.885489513836213*^9, {3.88548987819987*^9, 3.885489892386155*^9}, {
   3.886081747231583*^9, 3.886081749639942*^9}, {3.886084396923513*^9, 
   3.8860844035176783`*^9}},ExpressionUUID->"79e628de-f7f3-4f91-b104-\
0be1b52a5098"],

Cell["Cleanup :", "Text",
 CellChangeTimes->{{3.885492687728725*^9, 
  3.885492692366832*^9}},ExpressionUUID->"67b1b287-8ed9-469a-b827-\
c4f4e3c24283"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"p0", "=", "1"}], ",", 
    RowBox[{"p0", "<=", "5"}], ",", " ", 
    RowBox[{"++", "p0"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"s0", "=", "90"}], ",", 
      RowBox[{"s0", "<=", "105"}], ",", " ", 
      RowBox[{"++", "s0"}], ",", 
      RowBox[{"Run", "[", 
       RowBox[{
       "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/\
3variables/TEMP/doublebox_100_\>\"", "<>", 
        RowBox[{"ToString", "[", "s0", "]"}], "<>", "\"\<_80_\>\"", "<>", 
        RowBox[{"ToString", "[", "p0", "]"}], "<>", "\"\<.tables\>\""}], 
       "]"}]}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"s0", "=", "90"}], ",", 
    RowBox[{"s0", "<=", "105"}], ",", " ", 
    RowBox[{"++", "s0"}], ",", 
    RowBox[{"Run", "[", 
     RowBox[{
     "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_100_\>\"", "<>", 
      RowBox[{"ToString", "[", "s0", "]"}], "<>", "\"\<_80_0.tables\>\""}], 
     "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Run", "[", 
   "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_100_s_80_0.tables\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.885486162919648*^9, 3.885486235141674*^9}, {
  3.8854862724008703`*^9, 3.88548630605788*^9}, {3.8854895354238*^9, 
  3.885489553232956*^9}, {3.885489592169602*^9, 3.885489657659013*^9}, {
  3.885489687781911*^9, 3.885489712876513*^9}, {3.886081523790947*^9, 
  3.886081526321299*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"3dabbfa5-f188-444b-b617-5c192c6e34d2"],

Cell["Estimate for t :", "Text",
 CellChangeTimes->{{3.886081718186923*^9, 
  3.886081741616749*^9}},ExpressionUUID->"a4ff9d70-42d4-4b8c-8d74-\
e32c2878a7f3"],

Cell["\<\
#!/bin/bash
for t in {80..95}
do
       for p in {1..5}
       do
        /Users/abelitsk/fire/FIRE6/bin/FIRE6p -v 100_90_\
\[CloseCurlyDoubleQuote]$t\[CloseCurlyDoubleQuote]_\[CloseCurlyDoubleQuote]$p\
\[CloseCurlyDoubleQuote] -c \
/Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/doublebox \
--quiet
      done
 done\
\>", "Text",
 CellChangeTimes->{{3.884898824704048*^9, 3.884898829232521*^9}, 
   3.8848988971003227`*^9, {3.88489922387921*^9, 3.8848992299403152`*^9}, {
   3.88489945700663*^9, 3.884899460920129*^9}, {3.8849000344370947`*^9, 
   3.884900036858601*^9}, {3.885039330178425*^9, 3.885039414116284*^9}, {
   3.885045154496607*^9, 3.885045156029216*^9}, {3.885296654940095*^9, 
   3.8852966669036827`*^9}, {3.885298230799632*^9, 3.885298230953067*^9}, 
   3.8853182296634912`*^9, {3.8853255152318068`*^9, 3.885325518875601*^9}, {
   3.885325657759036*^9, 3.885325680301044*^9}, {3.885484569645529*^9, 
   3.885484597407131*^9}, {3.885485251983556*^9, 3.8854852978647623`*^9}, 
   3.886081529725913*^9},ExpressionUUID->"2787b9a8-f193-4b13-825e-\
ef98e2d63dc4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"t0", "=", "80"}], ",", 
   RowBox[{"t0", "<=", "95"}], ",", " ", 
   RowBox[{"++", "t0"}], ",", " ", 
   RowBox[{"RationalReconstructTables", "[", 
    RowBox[{
     RowBox[{
     "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_100_90_\>\"", "<>", 
      RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_0.tables\>\""}], ",", 
     "5", ",", 
     RowBox[{"Silent", "->", "False"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884897265317217*^9, 3.884897310898704*^9}, {
   3.884897369816856*^9, 3.8848973738839808`*^9}, {3.884898369455394*^9, 
   3.884898370697612*^9}, {3.8849000444406*^9, 3.884900046874477*^9}, {
   3.8850452691500807`*^9, 3.885045314520442*^9}, {3.885292417790934*^9, 
   3.885292422125184*^9}, {3.8852938647976723`*^9, 3.88529387372825*^9}, {
   3.885298226520112*^9, 3.88529822764193*^9}, {3.885298597938689*^9, 
   3.885298615464095*^9}, {3.8853257551324263`*^9, 3.8853257646984177`*^9}, {
   3.885327364644376*^9, 3.885327366925796*^9}, {3.885327537304721*^9, 
   3.88532755179256*^9}, {3.8853275888162603`*^9, 3.885327594605957*^9}, {
   3.885328000057743*^9, 3.8853280001262712`*^9}, {3.885328047241935*^9, 
   3.88532806380993*^9}, {3.885484622094089*^9, 3.885484629066918*^9}, 
   3.885485379035849*^9, 3.885489764464789*^9, 3.886081532142755*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"209b7fa7-a37a-4a57-a6a9-15f95bdca385"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974568677*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"bfddabd6-1049-45c8-bae7-27eb12360352"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849745718327`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ac28c9d2-ebc9-4b69-a730-51ce24c382cf"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497457537*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"194a0f40-cff8-4a35-b9b3-8b8be85addbe"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974578156*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"76a496aa-680a-477d-83e7-140f05f39d4e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974580755*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"b6e0970c-5aef-4ace-8e9c-94ce3dd68ddb"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497458252*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"6a22fc7f-5237-4dc3-8062-f088c71db79e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974584249*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"12616b2c-c6d7-4219-b099-f734eab73b6d"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849745859118`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"0d11945b-4e2e-454e-9f2a-4bc5693dd66f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974587571*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d68c7c49-9857-4385-addf-001b72afb8a9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497458926*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"32e95b23-0f14-4584-9538-70e65fde5b4e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974590873*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"caca97f4-902d-4f84-b45a-bbd798236bae"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974592461*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e68e9804-21cb-4e8c-9b47-51fc53bf76cf"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974594121*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c014f47c-594c-4ff5-a2cf-f71e29d81f75"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849745958014`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"8dd376d3-27b1-45ca-a1fc-7750cf2113ff"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974597435*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"1d802ea5-e34d-4536-bcaa-02d2909f0506"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849745990973`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"806d8bf4-2131-4c47-bbe4-201d71f57236"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974600864*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ff7cec55-645e-4586-a3eb-acabd988ef80"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746026697`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"aaf3cce0-17eb-40db-bac2-bea1ca3d3e3c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974604431*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e62b1e46-6e61-41e8-a154-e4f888154a3e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974606135*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"466ac38e-de81-4f0b-8a5d-c22974cd4eb5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974607851*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"3839f08c-f66e-4e76-aa33-60fb1b1120fc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974609483*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"9fb9e684-c9bd-45f9-b6f5-002e6615f648"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746110773`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"8d12c725-f584-4fd2-947a-9dba1c3e384b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746127167`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"321e9d50-c8be-4f48-b05e-99577b926881"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974614394*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"01aeb3b4-6da7-4e3a-88e1-2b6d6ad15a8d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746160383`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"4b3dd513-a89f-49cc-a088-1c345b43c46e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497461764*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"80a254fe-419b-46ff-9efb-7664697671bf"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974619299*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"cbbf6670-3a4f-453d-a1cb-1ac35454202c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746209803`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"b0abfc70-600d-455a-9b22-b2163666c717"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974622589*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"980bc1ce-1fe1-4469-9ce3-198a7bcdc6fa"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974624194*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"22b3dda3-2813-4f9b-80b3-27f60776a30e"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974625901*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"4125e2e9-8e5c-4a55-bd57-7f204142a5de"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974627575*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c022a035-b0cf-47f3-bd6d-dc1bcb77e0fe"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974629181*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"9e3a3d94-80a2-4391-b96e-1db9e491c150"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974630769*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"761bb8e7-bc7c-4eae-bdc3-38eaec574dcc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974632443*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"896d59b3-9de2-4ec2-b49d-8ec4ba266b36"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746340837`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"0f21bd57-b96e-438e-973a-3b28266eecad"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974635696*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"1c5e3aec-c334-4023-9662-b30aa3d44cb6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974637299*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"6d94ed2a-3a28-4103-8119-4cba46a617e2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974639021*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"67641eaa-a88d-4cf5-a34f-0052622e25f5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974640703*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c07b5652-168c-4cda-8853-31b901c9f4d6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746423073`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"6881f619-1a14-44f0-b155-b30aeed9f326"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974643914*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c3b68ce2-6fbc-45ff-be80-2b8ab0d105e4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974645718*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d189e2bd-209b-460e-905c-67cf21c7147c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974647374*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"17cd13e1-c056-4bf8-81d5-bc393a2b9c07"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746489973`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"54e93f17-45bf-42d3-99e1-27753dd79784"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974650655*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"144a324f-1018-4975-a717-d05e9d46ede7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974652264*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"9d47aff3-81fa-443e-9303-69fde0a68975"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746537857`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"4b3cee85-f3e9-41d1-a815-a63eb96ff3a2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974655313*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"fa44a023-6490-48c2-82c4-063303d9cba4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497465683*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"428c21eb-b0dc-4961-9d9c-c60aa4db4416"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974658354*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"cc7e763f-5cdb-4d41-ba5f-250402f50512"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746599007`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"20dc530c-8218-4ba3-8b9e-a518f4695b0f"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746614313`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"3b8d0240-10be-426a-82b9-27ca8d031788"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974662942*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"0d23bd31-98f0-4c76-b00d-1166bb77166e"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974664463*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"f5318d95-ee3d-4b6a-b30e-c246253630b7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974666*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"12d9f5bf-98c0-48e8-86af-10d9b02eb96d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974667535*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"dc1895c4-d08d-49b2-a77a-b6767ef50058"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746690702`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"cba5fc73-4e20-4d26-9dc8-617cbe151a6e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974670611*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"b5c0a419-7d78-4929-8a59-e59ef56d3474"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974672143*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"010ff1c5-24da-4047-bce6-95148189796e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974673667*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"a5b90bbd-445e-4c9e-b596-0ff933cb4c01"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746752*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"6b241cff-6912-4fe2-8d1f-424acc9f3638"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746767473`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"2a770087-7078-4267-8ccc-bf5672cc49fc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974678267*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"257a9da1-5107-4087-b4c4-40951abeef15"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974679781*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"785fa942-3c19-4586-b0d1-fd191dacb74a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746813173`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ff43f169-553f-43a1-aa39-69ddc06dda8a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974682868*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"40cdc8ef-b3f8-44f9-80c7-11b7f25c2844"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974684401*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"a523d535-a8f9-4d80-8ae2-db003b3fb64a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497468594*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e5d46fa0-023b-497b-9fac-58d0c35accb2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497468747*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d3ff9764-f768-4bf5-aa48-87e8e2e0c028"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974689004*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"07d76cc8-d737-4877-8184-c632da4a4c57"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746905327`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d2b99cc5-7cb0-4ca7-a799-a9925ca30a6d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974692053*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"4d73116f-d88d-4127-81c0-5886af81fb81"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974693574*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"24f43cbc-b891-461e-a333-7a8d41660689"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974695109*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"95c6daf3-8624-464b-809a-065406c4c0a6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974696631*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"356f1ff2-5dfe-4e66-949c-332696629b82"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974698147*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"2f0209ee-746c-4e36-8030-e9d09ea96aab"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849746996727`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"4c57dcbb-d6df-4776-82ab-70d4443ba9d3"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974701212*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"7cff809f-f65c-4ad9-93cb-afa113801d6d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974702756*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e09c1f59-6048-48dc-946c-47c40436e0c3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974704296*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"1f428868-a7bd-45cf-bc79-3edac5b6a957"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974705819*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"3510195c-4205-4113-a0db-46988493bf92"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974707343*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"6952cda0-2868-4044-a89b-c191307f7b9e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974708872*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"adb9426d-ec8f-4cef-b2ae-653bb884db03"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974710619*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"45e8302d-45dd-42ec-94f4-fb7226b4fbaf"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974712154*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"3afde36b-0325-44af-810b-c2fe491a4673"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974713696*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"7b939d80-24a0-41d4-a846-545c565650b5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747152443`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"2ed7b9c1-8a35-40e4-954f-a9c4a8a1e7fc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974716786*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"80c08ab3-5f43-4bac-9262-da44a9b92f7c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747183113`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c2030bcd-54f8-4b93-8457-f4196540557a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974719864*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"a6733e8c-3bb4-4c0d-b47b-8aab9db3e2ff"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974721436*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"04f58f2a-40fc-446c-a959-0a827c50f226"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974722969*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"402625da-a0fc-4c0a-af73-d918fa9d6984"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974724585*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"90e08485-f854-4fe1-b177-dc616ff5dba1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974726137*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"3e616d4f-a466-4107-bcbc-af5c761bf54b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747276783`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"b93b8ed7-c311-4678-99e9-f6f08b37f69d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974729218*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"1e2d2770-dfda-4e00-bb53-1146263be8d6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974730764*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"9f2a7fe2-1415-4e34-bf49-cf0ad50a6e54"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974732298*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"5ba50af4-da64-43cc-bab0-36ccdb9b855f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974733837*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"5f4c4c2f-89d2-4a35-9f61-b2fae01f9449"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974735392*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"0bfe767b-5122-4541-8107-d79cc6cd1ef9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497473693*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"8ebddea4-50f4-444d-9585-76fd8d0744b8"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747384787`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c8f05ede-f006-46d6-9939-1ba214ea2d4f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974740046*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ee0832ae-6f53-4ce1-9fa4-612c2717c5ff"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974741597*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"a58df2cc-008e-48fc-b042-7e8c68744ba8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974743156*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"f7e9c0a9-b696-4be1-bb4f-d473d97bb4f5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974744734*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"3bb621fe-f945-418b-aa31-f317e0f4fb7a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747463207`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"1092b322-ee19-429e-8658-0cf82abf77ce"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974747923*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"25711561-19bd-4946-8d33-3a505ab98527"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747495003`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"1f0e58e0-84e2-40bd-b136-a725838c1fef"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747510633`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"8b00cad4-1f95-4230-9a48-db3a54fddde4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974752651*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e58b5a67-05f7-4d03-beb8-0dfdefcdc58b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974754216*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"46d6929b-2848-4f62-9007-1ca9bb1d72e8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747558193`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"97d96bfb-2ecf-4289-8357-df0e2ee4cfc5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974757416*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"083df39a-c283-41a0-8392-27b7faa71c21"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747590027`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"a3b63103-18fc-40a9-94d6-7f52987d26f6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974760586*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"a9f0e9c4-0262-4cac-9684-173b9c2a6ebb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974762158*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ca37bcc6-1516-406c-9be7-1979b9f3f3c8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974763701*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c644028d-8d5a-4161-89b5-9e1847c39980"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974765258*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d36d2729-3f05-4215-bfda-ff9552c48284"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747668047`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"1237e892-a028-4f69-905c-95673a4b5b62"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974768359*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"dabb2811-3342-49c7-afae-a96950eb3b02"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747699423`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"eecb0608-2901-499b-85d8-212fad559b0a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747715178`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"edfa29d6-0072-48f7-a545-1c01e27d6283"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974773086*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"81481814-7ef3-462c-b59c-2d642f5db2bb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747746363`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"79dde602-3c99-4bba-93b7-5f544c5e3fb5"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974776189*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"5bf7b762-c432-4989-8334-e4c363c67810"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747777452`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"8b9efed9-d49f-48dc-866b-a724de5d75d6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974779307*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"93f0ca36-a381-4e04-8794-9c68989f53c5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974780859*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"2999e05c-6d48-40ea-9ffd-00097beae12d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974782413*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"067a504e-6243-47b8-8514-31cb37346a67"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747839727`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"de0ec477-213c-44c6-914a-7121e8ba4234"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974785532*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"bb6a2317-7649-4a38-89a2-9e09159ad350"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747870817`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"571c028c-e2c9-4831-9c10-d0119fdba0db"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974788637*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"755c0953-2fbb-450c-9dec-3fe8a12fbfcf"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747902193`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"1ea1568f-7a65-4cfb-8d9a-d805b8357838"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497479177*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d8c370c1-a8b6-485c-b54b-6258f8d3e8c1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747933273`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"85bbdbad-7b57-4d17-9d1d-b1ec3b20837d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974794911*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"5539cafe-5859-48a3-8c37-d2b710856391"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849747964783`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d6ad4d4b-5ed3-405e-a894-e0ff393d5f8a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974798068*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"719b260d-a6ac-40ab-a547-5ab0ce1ccb34"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974799644*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e32ac640-0152-4c89-8fb5-eb5a1bb1d900"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974801216*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"f4aaeec5-a5d0-4d3f-8dca-823abf6f8ec4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974802799*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"66b6b95c-4ef9-4f01-9bb6-4a4d2ef1771a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974804385*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"726a366b-a9df-45d2-b535-74ccd1bfd7c1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974805953*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"f13b03a8-67f5-4714-96e8-f4d87ff21de2"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849748075113`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"eeaf083b-0a67-4b4d-909b-f8ff3235592b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974809074*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"794a2fb2-19c6-4e88-ba34-5cb269102450"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849748106422`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"cce44e66-b7d0-4ed3-839e-595303deac89"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974812231*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"11ec4097-1ad9-44e3-9e9b-d539212e98cd"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849748138723`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"91df7734-f988-4c1c-97cb-191ec2c0f7cc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974815556*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"fab25f75-177f-4e9c-a721-b2fb0e9c24a2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974817236*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d9214f42-583c-4914-ab3c-4dc94217c1ac"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849748188753`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"35511f85-8420-48f9-815c-a183c3a18ef5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974820559*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"8e12e8a0-545c-4a9c-98ff-7062b30fd411"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849748223658`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"20e76a2e-759d-46db-bfab-c061b926de4c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974824127*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"5ec37ba3-e3b7-4f54-b8d5-a49546decc86"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849748257837`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"41f808e3-0aaf-487c-84a5-55b745f0f6c1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974827463*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"616c4902-bebd-47ec-969d-5e778e87b228"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974829192*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e1b7e658-b682-425d-ba36-2a44078724bb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849748309603`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"4fb0e019-cea2-4626-af4a-6788e03dc714"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974832679*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d6ec748e-432f-427b-8d73-8f96e145d19f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974834302*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c7c1d149-b39e-4619-ba63-3d82894dbb16"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974836011*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"01131911-0cc4-44c7-803b-2400f9dc5dc8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974837784*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"09cac85e-e741-4d58-a62b-39c385cb1384"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974839446*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"93e0987d-e0e0-45dd-b2aa-1c32c44c36f4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849748411093`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"0607383e-6c34-4333-9ac3-11c94b8d7472"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974842805*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"f32c3606-bc9d-419b-8a02-ac4a8672eca3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974844432*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"78c89f9b-fee1-4753-bf76-16c37fab6b29"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974846004*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"4683761c-63f5-425f-ad4f-69bf4f7ccdab"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974847581*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e66ad673-6cc5-444b-adf1-d7af261f5e54"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974849161*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"66eff4a2-0394-47e8-9e73-0d4aa390a9ac"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974850738*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"6887c222-73a1-41a7-9f4b-3c54f35501f6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974852324*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"3a5049c9-5d71-4ea7-b58e-ed8c97e4dd39"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974853909*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"98ebe506-f901-4b38-97d4-17ebce74d961"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849748555183`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"970acbc0-007b-4862-aab6-ec83b2b940e2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974857108*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"4fd27c84-4b40-483f-9ae1-f5139ac912aa"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849748586884`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"2f4c370e-a583-4c31-add5-91ca22626605"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974860259*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"b4d293c6-55b6-414d-ae76-7c5cce936093"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849748618307`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"3149756a-ef37-4444-aad6-dfc38ff03af0"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974863413*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ea157f0b-7659-4d20-8210-71f63e5046ec"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974865004*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"b7913d68-b666-4d33-b155-5a84876dc76d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974866603*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"8e8e28b6-0279-4dde-baf2-2de2ff2b6a29"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974868198*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"420ef1d4-234c-4963-b406-b94aa2d233d6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974869783*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"a1cc6d38-e4a7-4604-9f99-fc3e675976a1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974871368*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"30b74468-3a57-4927-a44f-f111c190cae1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849748729563`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"9faff822-be7d-43ea-b1b0-641416692c85"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974874547*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"3bb41df7-16cb-41cf-a1ba-d1d8e58184f1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849748761797`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"5c3d33ae-3075-41ab-a40b-945f9bacfa63"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497487779*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"13f8b8a8-527e-4177-9010-8f078fe734a5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974879384*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"dc22a5a6-f9f6-4166-968d-c4fb3455e84a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849748809967`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"5b8031c0-8531-4640-9411-09c281f416b4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974882607*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"495a96cc-9907-435a-b0dc-bad55ca29c8d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974884207*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"cbc13040-637e-44de-9907-d39fd35274f7"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974885806*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"f85e2b39-8888-483f-b485-06454e50ee7e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974887398*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"22afd0da-d6ad-47af-8c97-1158fc1088b2"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974888988*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ecb71dda-a3ec-4ed6-a15f-d159ad48c6b2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974890573*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"16df238b-3ad4-41a1-a209-eb7de186e12e"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974892161*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"db28ecd0-00c6-4007-a0fc-91d21576b444"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849748937473`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"fc6469be-5163-40cf-87e1-0a33e7c36552"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497489535*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"273ad688-6461-433f-b46c-91444993ceeb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974896943*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"b32c970f-b9a6-4d40-8f8b-8784439cd6f3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974898528*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"0fda190c-89d6-46b6-8358-43e4b0ddfed9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974900147*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"81a520d2-803d-446f-9791-8044b84f5613"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497490174*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"80ce5001-3a25-4cc0-a0c1-ee68136be37a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849749033327`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"6dafa5c7-bf97-4f58-8cbe-e291405b2c9f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974904931*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"65138ea6-8e3a-4ba4-ab0c-ffa9364f8a64"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974909869*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c554fcc2-634d-4f6d-85f8-f4e4e200e54f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849749137783`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c12e0a76-d9e6-4380-966c-afaba40d10d2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974915523*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"9d94f7e4-eb0c-4193-b300-303fab88c051"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497491718*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d5a7eb26-f8f0-4ac3-a323-904a6fc168bf"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974918922*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"69f6dbd5-0f07-443e-8ff7-129f6c52f5ae"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974920747*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"6cb33f47-a29f-4898-b82a-6e07a77e58ee"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849749224367`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"8a8b956b-8ec6-4cff-8e30-369da7dcd217"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849749240913`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"b0170c19-d2d0-4cac-9852-cc01eb711f32"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497492572*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d6dbdc4a-3c1e-4983-bf33-746f2840a6ec"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849749273357`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"9eeb55fe-83e6-4907-a94e-f547fdc96f11"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974928955*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"7d80efa6-f4fb-41ac-9131-d9037676bc01"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974930603*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e60abfa9-044e-46fe-87cc-1b4670ff259d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974932268*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"09f8f4ff-7429-4a62-9d69-9bdc39fdadd6"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849749338903`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ef3077fd-696c-4c5c-b338-a98726100458"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849749356823`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"35c41d03-1f5b-4c5a-bd2c-4623eec119b0"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974937389*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"f2d6098e-32c7-4a69-95ad-8249632c0703"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849749390593`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e72111c4-bada-4f9f-9a6d-dfef3104621d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974940695*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ca1bee6a-36e0-4061-b12b-f74742868951"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974942318*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"eb765d02-f49e-41d4-b2fb-fdecf768c31e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974943953*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e656be70-b53a-49a3-8808-0855fde4029c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497494559*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"b0b23f03-e2d3-4785-9dda-d2a89550445a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974947294*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"189fce77-0b06-4417-aa21-9a6eba8656d0"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974949003*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"0976fe0d-c107-4424-b9b8-cc4a5498a997"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849749506407`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e8aca379-8236-4da2-a70c-56511bf9be41"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974952273*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"b8e979e4-de45-43f2-af46-9b8afddbf45b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974953909*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"3ad89be0-b8b4-44e4-b7d0-6bfb9f8d23a9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974955564*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"f811eb98-2c8a-4c04-a798-d78a73a136a1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974957218*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"cc8828d5-3e03-41bb-a455-04ea66c0d7a8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497495885*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"aa72a544-8fbc-41ad-b634-1c51df75c2ea"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974960587*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c0532a94-50c5-4b28-9f31-a631872dc7f1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974962234*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"440d748c-4d79-4d8a-88bc-b798f800dd2d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849749639072`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"f686392c-c238-45e3-8419-173cb0d459c2"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497496555*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ddff17d4-7584-4300-955e-b3b4ac65ce81"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974967177*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"6b42a417-7b70-4569-a7b1-8562dac16144"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974968823*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"a94a1c2f-be86-4eff-8428-ec93ebd4d310"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849749704523`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"8e278aaf-aac1-4d10-9437-c4f1b66957ee"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974972086*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"af444134-a525-4fe8-b8a6-ae6072178e8f"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849749737263`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"0f6b50f6-21b4-4c21-98c0-0f6065c58af9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497497538*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"caa1a81f-b4b6-45da-9b43-2fbf205e8f24"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849749770403`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"6e791967-df55-4400-b07e-5409ef188ddf"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974978702*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"2cd568c6-3975-414f-8a09-e68bd825b53c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849749803333`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"63dca885-e14a-4dc9-81e6-dc8d79fa7c4f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974981986*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"cf25a33e-8027-469d-82dc-d3862493e5c9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849749836483`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"12db506b-0bf4-46be-9d5b-cac80eb44efa"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974985297*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"60282dee-25c7-484d-8a06-e819e414b9de"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974986946*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"cee91ac8-cb59-4e07-8227-1c924a248003"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974988614*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"76a8a897-943c-44b1-babc-97399c5666b0"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974990341*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"5e66c53f-6ca7-40ad-9d73-3a1191746b7d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849749919853`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"85558198-3b25-4eb9-bbfe-ce8ee8febaa8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974993623*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ac1250d0-ca10-47da-9d31-19ed456212cc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974995262*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"229132a7-6772-4560-a204-ccd39860d449"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974996907*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"77a9e96d-8a3f-489c-af3e-df5327e6b848"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084974998551*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"76d569e0-bba0-427e-890c-11d03efb9293"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849750002213`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"add759ec-0572-42d6-9404-49575203e7a5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975001882*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"51fe3073-aec4-4ad0-83d7-ab62cc8d939a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975003525*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"23bbbc98-ca37-4146-815e-04a148ac301b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497500518*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"74193392-9ebe-4c5a-a50c-8609be406b29"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975006905*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"b2329d56-aaca-4fe9-8d33-7a8407a296ab"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975008576*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"a0b742c8-88c3-480a-9133-8018cd34c5ed"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975010236*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c092e2f7-9191-402c-9f7d-377f1aca87a8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497501189*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"2e9cb154-e48e-4e19-8f59-f002e2448bfa"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849750135508`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"6399f16d-e5b4-413a-9c34-6270f7b55cd6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975015213*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"713744a0-8c84-46b2-ab9b-07ec30c49aa5"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975016861*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"56d162a8-f26f-4cf8-a073-28038c5fee52"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975018536*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"2d6e9465-2cb4-405a-b6d9-e1b7effc3d24"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975020192*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"84200cf6-5b7e-445b-823b-81fff02fe263"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497502185*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"8450f2bb-e712-4ddf-a92f-f5ed237fafe8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975023507*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e0d9e0a9-15ff-450c-afbe-b579caab207f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849750251913`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"465e8dae-8a82-4852-b23e-e3759ff59c8f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849750268507`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e2eac386-0f75-465f-8992-eb270aa7a52f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975028509*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"3fb2c479-c2e9-4c8c-9297-a5aceb913daf"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849750301847`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ac206455-3d29-46a5-bf61-7717be8a5744"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975031849*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"7c7b323b-bb33-4f4a-9ec5-a392b57152c4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975033517*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"2d250627-8f7e-4a7c-ac94-6849940f18dc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849750351963`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"fbf58aa4-7cd9-44bd-97d4-f2587b237b37"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497503686*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c73cedcd-b905-483b-9aad-e685fd278c5b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975038521*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ee90b905-60a5-410a-9cec-7fbf1ee4e193"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975040186*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"1351d24c-94ed-4e4e-bda5-2ec8e911f8b6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975041855*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"5d1d0fe5-992e-43a5-bf54-8871368a231d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975043517*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"61353df2-fe3b-4689-9922-79165f3fd25d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975045188*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"4c1d236c-64ab-4247-887b-24bf944841e3"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975046863*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d37272a9-0060-44cd-9b79-eeb27f703726"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975048533*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"7423c214-a4c8-4794-8755-b87df79fbb9c"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975050221*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"7e95ee2d-c9eb-47fe-91fd-8aad4b418835"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975051898*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"abbd8313-6f87-4f51-bdab-3f8ea62d3ec3"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975053567*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"1888aff5-cc61-43c1-94e9-37ed92bb497e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975055254*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"9e24f118-3c2a-41bb-9611-5ad4c6fa8c90"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849750569353`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"f2a6d729-55d2-4a4e-87af-942f332defcb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975058663*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"3930067b-9dc1-4f22-a79b-12a0a9a7c696"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849750603533`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"21fa8bc8-a165-4c4c-943f-4a81aca94395"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849750620193`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"274f2f72-203b-416d-9482-b9ba4eb63490"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975063711*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"001b5993-4c08-474c-8728-854e7a6cdcfb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849750654097`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"7612c421-d20b-4d05-8139-3acc0eca0dbb"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975067082*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"2b09507f-fae5-4c63-afe4-39a7e078678a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975068762*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"7c765762-116e-460d-a34d-0f474f2dfd77"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975070443*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"622b4c69-7695-43d6-af7d-35acf654aaf7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975072115*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"4ffb0786-0209-45d0-b8d2-fec1ac042980"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975073798*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"8098c615-4946-482f-8f47-128956981a5b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975075488*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ef665587-08fa-4755-9783-9e9936cbbb69"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975077159*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ab4b5f11-db3e-41c1-8edc-a934b5b5984b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975078825*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"1f8a4eac-6be3-4ada-bbd3-e6f7a9ae8a93"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849750804987`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"132e6652-d533-4422-8d88-63a8f0329faa"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975082169*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"709abb01-9be5-4ff3-be27-56daa9823c7c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975083856*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d459e811-351f-49d3-be36-af5d26ec83a0"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975085554*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c87af6bd-b241-4698-bc01-976ad1c60929"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849750872393`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"572724f8-8f2b-4584-9bf1-f0855f9eb20b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975088914*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"b2d3c8b2-abb6-40cb-9c0a-f68d9651e7b2"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975113042*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"1d298c5c-7aa7-4295-b482-dd7445a7d1de"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849751154623`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"7f3e4a11-e8cb-491e-abf8-da093145e32d"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497511729*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"049c7f1d-84a0-4e80-8df4-05bc41bf9fb1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849751190157`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"6d141776-22d1-403d-8c0f-b2cc347b81bb"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975120777*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"96869734-55fe-4ea1-a685-b40749387f7f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849751224937`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"4ca83aa0-7342-408d-9911-099665e2e895"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975124206*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"b74d4a9c-e47e-412b-ab5a-f7e749b7b50f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849751259212`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"ea377121-e84b-4326-abcf-1526e8e660b8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849751276217`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"8ce5cbeb-7631-4ba5-816b-64ec5963ba34"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975129322*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"2fdeb983-53bf-451f-8d89-cfb14007582f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849751310577`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"2b3ec46c-65bf-4f85-afc0-9bc1d99ef8b8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975132749*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"533cd53c-30c5-4267-b5db-61cea7bbc705"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975134466*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"75445451-17d7-422c-b9e7-053513df0ac8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975136203*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c263b0ba-f1e3-4806-b3f6-77660ba45aab"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975137907*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"f7a6a55c-d4f0-4a73-9904-e4f12ea7bae8"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975139616*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"c31d560c-ce71-43ff-8df0-34db8fe80095"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975141324*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"bbe808a3-a833-4029-a344-2365133e6818"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975143071*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"cddcaf04-c7c8-4da5-a7a3-02b8beb970a6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975144845*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"589a0843-2a7b-4ed3-84e4-8b821ee5ca8b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975146553*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e09edd88-2f19-4f20-bfb0-214eeb6e7276"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975148321*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d51402f6-fe22-477f-b6b3-8ecedcf2f02b"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975150049*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"1e7c5933-7f06-48c8-b240-c478f92adb65"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975151813*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"af5097b1-c479-4c84-a03c-31e85e9d138c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975153542*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"8250b822-108a-4dff-8b24-33b9e4cb9b48"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975155251*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"6856fb02-6c17-4228-af43-d1e48b0ef80f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849751569557`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"988eac7b-070d-4f77-b351-74b50ae515b9"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975158658*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"562fa6cb-3e4b-4f22-b965-4976b1627d7f"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975160448*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"fd4a548b-c1ee-4f0f-97de-29980690102a"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975162175*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"85bb9193-2585-4438-a00b-b1dc7c3dd1b6"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975164027*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"dacbb3ec-4f41-4f66-9eff-37b238a0c90c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975165782*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"62f93e5d-833d-4008-a734-f74063fd7f46"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849751676283`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"f5ba0753-d5a5-46f5-bc87-e9cda341d0e5"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975169392*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d57cda32-782e-41c0-aefd-43ef144b9be4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497517117*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"195e5365-f3d5-478f-a5ea-58bd3e24eb9e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975172963*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"2f2bd333-4b22-4498-b3bd-bf299bc75177"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975174678*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"7a0dab56-f0be-4235-8e9c-012d807207fc"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849751764593`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"0e88f5d9-6a68-4d07-bec5-c90bde33172c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849751781797`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"caa4168c-5685-4e82-9c29-7dd01326a2dd"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975179892*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"84487115-8365-4f02-be2e-aeeabc2b3b4d"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849751816196`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"9a0a4791-9311-4429-ac47-e5510d575041"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849751833572`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"5a9b8977-3b1c-458c-a718-0352893454d4"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975185169*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d210a87f-5557-47ad-bb76-814532dfb532"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975186923*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d92b4345-efc4-4aa5-a2d7-3702794297c0"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975188652*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"8a2f58c1-447b-47f5-9534-cb863e5aa9e7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975190371*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"4ae2c6a5-7938-4a7f-80c2-799ce64c9a56"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975192088*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"157aadb2-7bb4-4819-a6e8-4d00c588be97"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975193874*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"7cb0c346-e70f-445b-bb06-6b80ef4bf9d9"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849751956053`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"7579fef7-4e65-4688-be29-4aa976a51740"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975197331*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"bb787ccf-a585-47ef-8959-10f97998e8da"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497519906*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"5bb4477d-72a6-4588-9de9-3500a1ac0a71"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975200835*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d71ddffe-acab-46b9-a182-beff53978c2e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849752025948`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"8281dcef-bb34-461f-a07a-da5dc4516699"],

Cell[BoxData["\<\"Rational reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975204311*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"1f97b194-18df-4faf-b5db-79b89ec2a58c"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849752060328`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"934ddc6c-4ed4-4482-84d8-aeead6e29da7"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849752077637`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"bcfe9560-31af-45c9-9639-c7acdd050b26"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975209559*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"11f3f97c-2d2c-4472-beb1-fffa9423411e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.88608497521131*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"296a42ed-4848-49e7-a299-db96677cff0e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.8860849752131643`*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"d64ef035-0348-4e81-a6b5-a93a8215d060"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975214916*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"e392bd3e-2dcc-4fa0-b09d-85ce6091b25e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975216702*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"0c5514a6-4255-42f6-925d-eea1b67adf50"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975218458*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"227178e8-f13a-442e-83ea-7b06d38863ca"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975220191*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"9f981f6a-2683-4f76-b6d7-8a7ac0a241e1"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975221916*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"9159fdce-9224-4907-bb47-df7704fd750a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975223659*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"deb79a59-14e3-4d81-92ad-5cd7e792bf56"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975225472*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"aadb9b42-fa33-47c5-8a11-6bd12e42875a"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975227228*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"0c348fbe-7b0f-42ac-b906-347114ee4f95"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975229005*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"3bcf2646-10f8-412b-84a3-444d178e7044"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975230743*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"47bfa0b1-ad19-4222-8ef5-221d23ca572e"],

Cell[BoxData["\<\"Rational reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{{3.885328047853897*^9, 3.885328065719118*^9}, 
   3.885489839874511*^9, 3.886084975232476*^9},
 CellLabel->
  "During evaluation of \
In[26]:=",ExpressionUUID->"82e86f60-c7ba-4d38-8c1a-56bd870f36e8"]
}, {8}]]
}, Open  ]],

Cell["Reconstruct t-dependence :", "Text",
 CellChangeTimes->{{3.8854841754118757`*^9, 3.885484201013084*^9}, {
  3.885489484465559*^9, 3.885489484884323*^9}, {3.8860847605208406`*^9, 
  3.886084760904471*^9}},ExpressionUUID->"eff091a4-df66-4a48-a32e-\
9c50f6d5743c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ThieleReconstructTables", "[", 
  RowBox[{
  "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/TEMP/\
doublebox_100_90_t_0.tables\>\"", ",", 
   RowBox[{"t", "->", 
    RowBox[{"Range", "[", 
     RowBox[{"80", ",", "95"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.885291113230854*^9, 3.885291113383101*^9}, {
   3.885291192539163*^9, 3.885291306859187*^9}, 3.88529133978354*^9, {
   3.885291381796329*^9, 3.88529138246734*^9}, 3.8852938239276342`*^9, {
   3.885293898666144*^9, 3.8852939100360394`*^9}, {3.8852957164348297`*^9, 
   3.885295721206335*^9}, {3.885298591877583*^9, 3.885298617013974*^9}, {
   3.885318271423499*^9, 3.88531833161369*^9}, {3.885325727419244*^9, 
   3.885325733561494*^9}, {3.885325772266418*^9, 3.8853257723422728`*^9}, {
   3.8853274120109463`*^9, 3.885327422147332*^9}, {3.885327555697659*^9, 
   3.885327556295244*^9}, {3.8853276329205713`*^9, 3.8853276361937447`*^9}, {
   3.885328003029402*^9, 3.88532800308182*^9}, {3.88548463172016*^9, 
   3.885484641552697*^9}, {3.885485380588357*^9, 3.8854853818131237`*^9}, 
   3.885489767469268*^9, 3.8854899158039083`*^9, 3.8860815339285517`*^9},
 CellLabel->"In[27]:=",ExpressionUUID->"c82bc77a-b7b6-49b9-bc69-735046c34306"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "5", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 5, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885489918950058*^9, 3.8860849817856607`*^9},
 CellLabel->
  "During evaluation of \
In[27]:=",ExpressionUUID->"954bbcc6-4c3c-4861-a41a-230738a2d969"]
}, Open  ]],

Cell[TextData[StyleBox["Observation for the variable t: need 3 primes and 6 \
(Thiele) tables",
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8853254959557133`*^9, 3.885325521110696*^9}, 
   3.885325650862851*^9, {3.885485393085093*^9, 3.885485431810936*^9}, 
   3.885489896496316*^9, {3.885489930480784*^9, 3.885489932222505*^9}, {
   3.8860817596079693`*^9, 3.886081762141671*^9}, {3.886084744478366*^9, 
   3.8860847468982773`*^9}},ExpressionUUID->"2994cf16-3d4b-467a-991a-\
0af932803f75"],

Cell["Cleanup :", "Text",
 CellChangeTimes->{{3.885492687728725*^9, 
  3.885492692366832*^9}},ExpressionUUID->"623ef0dc-e467-422c-8257-\
008b5019342f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"p0", "=", "1"}], ",", 
    RowBox[{"p0", "<=", "5"}], ",", " ", 
    RowBox[{"++", "p0"}], ",", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"t0", "=", "80"}], ",", 
      RowBox[{"t0", "<=", "95"}], ",", " ", 
      RowBox[{"++", "t0"}], ",", 
      RowBox[{"Run", "[", 
       RowBox[{
       "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/\
3variables/TEMP/doublebox_100_90_\>\"", "<>", 
        RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_\>\"", "<>", 
        RowBox[{"ToString", "[", "p0", "]"}], "<>", "\"\<.tables\>\""}], 
       "]"}]}], "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"t0", "=", "80"}], ",", 
    RowBox[{"t0", "<=", "95"}], ",", " ", 
    RowBox[{"++", "t0"}], ",", 
    RowBox[{"Run", "[", 
     RowBox[{
     "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_100_90_\>\"", "<>", 
      RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_0.tables\>\""}], 
     "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Run", "[", 
   "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_100_90_t_0.tables\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.885486162919648*^9, 3.885486235141674*^9}, {
  3.8854862724008703`*^9, 3.88548630605788*^9}, {3.8854895354238*^9, 
  3.885489553232956*^9}, {3.885489592169602*^9, 3.885489657659013*^9}, {
  3.885489687781911*^9, 3.885489712876513*^9}, {3.885489779950234*^9, 
  3.885489832828471*^9}, {3.885490001456465*^9, 3.885490002785858*^9}, {
  3.8860815368686132`*^9, 3.886081539070854*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"c3913bc8-7fe8-4cd6-9c0e-62e280fb4396"],

Cell[TextData[StyleBox["Conclusions: \np: choose 3+1=4 primes (add one for \
safety of a stable rational reconstruction); \nd: 12 (Thiele) tables;\ns: 6 \
tables (Thiele) reduce down to 4 (Newton);\nt: 6 tables (Thiele) reduce down \
to 4 (Newton);",
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8853254959557133`*^9, 3.8853255112491217`*^9}, {
  3.8853277474579268`*^9, 3.8853277513667316`*^9}, {3.8853278745136423`*^9, 
  3.885327884823387*^9}, {3.885328030797966*^9, 3.885328034327319*^9}, {
  3.88532808378576*^9, 3.885328125255014*^9}, {3.885484030978313*^9, 
  3.885484032877351*^9}, {3.885489935209249*^9, 3.8854899525711117`*^9}, {
  3.885490733588541*^9, 3.8854907472218*^9}, {3.8854910155500917`*^9, 
  3.8854910609189262`*^9}, {3.886081779019993*^9, 3.886081829887107*^9}, {
  3.88608476657794*^9, 
  3.886084865390491*^9}},ExpressionUUID->"17652a69-2c56-4e1f-95bf-\
00c7500f31e2"]
}, Closed]],

Cell[CellGroupData[{

Cell["4. Computation of sample points:", "Subsubsection",
 CellChangeTimes->{{3.8848988356480513`*^9, 3.884898885300457*^9}, {
   3.8848989790907917`*^9, 3.884899014707972*^9}, {3.884899967772449*^9, 
   3.8848999696541233`*^9}, {3.885045443978256*^9, 3.885045444708426*^9}, 
   3.885046717693513*^9, {3.885296635080097*^9, 3.8852966356293383`*^9}, {
   3.8853169854051437`*^9, 3.885316986540086*^9}, {3.88537755184418*^9, 
   3.88537755192838*^9}, {3.885484668275139*^9, 3.8854846704283247`*^9}, {
   3.885560609922607*^9, 3.885560622498129*^9}, {3.8860095343299847`*^9, 
   3.8860095413825817`*^9}, {3.886085022366022*^9, 
   3.8860850322872143`*^9}},ExpressionUUID->"a09af0cb-aa3c-4a53-ba00-\
b20d6ff3c786"],

Cell["create tables for various values of s, d, t and primes :", "Text",
 CellChangeTimes->{{3.884899310185462*^9, 3.8848993127946663`*^9}, {
  3.884899351515254*^9, 3.884899371543109*^9}, {3.884949492199955*^9, 
  3.884949493013489*^9}, {3.885298709691337*^9, 3.8852987121610947`*^9}, {
  3.885485449725087*^9, 
  3.885485458354451*^9}},ExpressionUUID->"11b131f7-8b57-45e9-b826-\
655b950a8672"],

Cell["\<\
#!/bin/bash
for t in {80..83}
do
    for s in {90..93}
    do
        for d in {100..111}
        do
            for p in {1..4}
            do
        /Users/abelitsk/fire/FIRE6/bin/FIRE6p -v \[OpenCurlyDoubleQuote]$d\
\[CloseCurlyDoubleQuote]_\[CloseCurlyDoubleQuote]$s\[CloseCurlyDoubleQuote]_\
\[CloseCurlyDoubleQuote]$t\[CloseCurlyDoubleQuote]_\[CloseCurlyDoubleQuote]$p\
\[CloseCurlyDoubleQuote] -c \
/Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/doublebox \
--quiet
            done
        done
    done
done\
\>", "Text",
 CellChangeTimes->{{3.884898824704048*^9, 3.884898829232521*^9}, 
   3.8848988971003227`*^9, {3.88489922387921*^9, 3.8848992299403152`*^9}, {
   3.88489945700663*^9, 3.884899460920129*^9}, {3.8849000344370947`*^9, 
   3.884900036858601*^9}, {3.885039330178425*^9, 3.885039414116284*^9}, {
   3.885045154496607*^9, 3.885045156029216*^9}, {3.885296654940095*^9, 
   3.8852966669036827`*^9}, {3.885298230799632*^9, 3.885298230953067*^9}, 
   3.8853182296634912`*^9, {3.885328145584942*^9, 3.8853281559401407`*^9}, 
   3.885402413474431*^9, {3.885484677273514*^9, 3.885484707702118*^9}, {
   3.8854899600649652`*^9, 3.885489961523274*^9}, {3.885553156230824*^9, 
   3.885553166213312*^9}, 3.885553234808017*^9, 3.8860815529366493`*^9, {
   3.8860853381748457`*^9, 
   3.886085345826343*^9}},ExpressionUUID->"ff364a32-6e48-426d-85a1-\
16dd3d16cf2e"]
}, Closed]],

Cell[CellGroupData[{

Cell["5. Rational reconstruction from primes", "Subsubsection",
 CellChangeTimes->{{3.8848988356480513`*^9, 3.884898885300457*^9}, {
  3.8848989790907917`*^9, 3.884899014707972*^9}, {3.884899148222271*^9, 
  3.8848991548657093`*^9}, {3.884900465320161*^9, 3.884900487480994*^9}, {
  3.88504559198877*^9, 3.8850455967637873`*^9}, {3.885298728013455*^9, 
  3.885298741234684*^9}, {3.885377553010601*^9, 
  3.8853775531087027`*^9}},ExpressionUUID->"4b780436-dce5-46f9-ba2d-\
849763691665"],

Cell["rational reconstruction from primes (4 steps max->5 primes):", "Text",
 CellChangeTimes->{{3.885039454487277*^9, 3.885039465399781*^9}, {
  3.885490809513723*^9, 3.885490820943445*^9}, {3.88549166792155*^9, 
  3.885491672234832*^9}},ExpressionUUID->"cbde298a-ab91-4aab-9762-\
f1afe40146fe"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"t0", "=", "80"}], ",", 
   RowBox[{"t0", "<=", "83"}], ",", " ", 
   RowBox[{"++", "t0"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"s0", "=", "90"}], ",", 
     RowBox[{"s0", "<=", "93"}], ",", " ", 
     RowBox[{"++", "s0"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"d0", "=", "100"}], ",", 
       RowBox[{"d0", "<=", "111"}], ",", " ", 
       RowBox[{"++", "d0"}], ",", " ", 
       RowBox[{"RationalReconstructTables", "[", 
        RowBox[{
         RowBox[{
         "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_\>\"", "<>", 
          RowBox[{"ToString", "[", "d0", "]"}], "<>", "\"\<_\>\"", "<>", 
          RowBox[{"ToString", "[", "s0", "]"}], "<>", "\"\<_\>\"", "<>", 
          RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_0.tables\>\""}], 
         ",", "4"}], "]"}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884897265317217*^9, 3.884897310898704*^9}, {
   3.884897369816856*^9, 3.8848973738839808`*^9}, {3.884898369455394*^9, 
   3.884898370697612*^9}, {3.8849000444406*^9, 3.884900046874477*^9}, {
   3.8850452691500807`*^9, 3.885045314520442*^9}, {3.885292417790934*^9, 
   3.885292422125184*^9}, {3.8852938647976723`*^9, 3.88529387372825*^9}, {
   3.885298226520112*^9, 3.88529822764193*^9}, {3.885298597938689*^9, 
   3.885298615464095*^9}, {3.8853283452300377`*^9, 3.885328390420841*^9}, {
   3.8854024390835342`*^9, 3.885402445435296*^9}, {3.88542101467579*^9, 
   3.885421016216361*^9}, {3.885466596718935*^9, 3.8854665972157803`*^9}, {
   3.885485815106369*^9, 3.885485817993182*^9}, {3.8854906182209797`*^9, 
   3.885490622602942*^9}, {3.885553272539366*^9, 3.885553279000437*^9}, 
   3.886081552946363*^9, {3.886085335618903*^9, 3.8860853518645487`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"edd9b11b-eb39-444a-a54a-e03b3dccb23d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226098073*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"c96ac681-61ca-40ef-bd4c-9bd55291786e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226099605*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"08b30690-87b7-422e-b58f-eab8f0db84f3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226101801*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"14f958c3-392c-4bcb-a008-1910ef545a38"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226103696*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"18388587-3579-4713-ac2c-621c9c48bdbd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872261051693`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"6a6e6889-1e67-4202-a006-384c73ea323b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226106538*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"663f5981-9ccc-4000-88df-7ca59d45787f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872261079206`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"946ea20c-076f-4f1f-9002-6da490a8aba6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226109483*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"cb3bd6e0-8f5c-4135-884a-707ba3ef8ab6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226111003*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"5b0ce9ea-4571-41d3-9459-08d7d294a86e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226112611*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"4b40cea1-a3e7-49a5-a432-9377d1e4c0fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.88608722611447*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"8e608ff4-f7e1-402f-bbb1-5d36f2122718"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226116151*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"5c4a51ee-0a29-4c2d-b8ea-58f85062809a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226117873*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"0be0a4d4-59b9-462a-840b-9cada688c19b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872261194353`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"5d726423-749c-4082-b85c-2645b91e48b7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226120943*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"a5bee147-6597-4263-af34-57725801d436"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226122436*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"b6683dba-dd48-49b0-a7c2-c93a8e895208"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226123851*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"7a58bf7e-5b6f-46bc-adb9-28c91bb57c77"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226125239*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"f986246f-c8b0-423f-88c1-376f7accc101"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226126658*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e7b4bf6a-21a8-41f4-b278-2feac1491e8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226128059*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"bdf205fb-c8f4-41f0-a2c4-6e7b1cc0f201"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226129434*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"34f84dd9-88b4-4b0b-8ddb-3e0e258a4797"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872261307697`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"1febee02-2e19-4ddc-a10f-ecf5a5e0a872"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872261320763`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"383544f4-4223-4a11-b15c-5e5960284e91"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226133399*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"47059aef-7c3d-429d-ac0e-c3e6a0eed45c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226134721*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"7bd8f8a9-a461-49d6-855e-9cb50429fb62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872261360893`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"6dafef72-e259-4f35-ab9b-6b32f6b08b20"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226137434*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"656b2c60-e5b4-472e-af18-ce5d51a86aa5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226138743*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"34e9e555-6288-4bfc-bff7-611c7b42aca4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872261400433`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"77813921-15f9-4eda-b4e4-81ee46c3b33e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226141378*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"93ab043f-e02a-4923-911e-94859200f1de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226142761*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"c69b5d68-0bd6-4418-9e9f-c9b2ec8e409c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226144133*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"026b9b68-bfa5-418b-a163-48803528af7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.88608722614546*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"85886ffd-834d-4753-a525-9a0a4490bd01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.88608722614676*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"1e5c7c45-f593-41ad-9e4a-56204201d573"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 1, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872261481333`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"588acbd8-8e54-4bd3-bf77-18f04771a914"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226149518*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"59645fbf-4f52-4b18-98fc-d61fc857d9bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872261509857`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"1d3913df-f0d5-4c5f-b4a7-fd42bf4639be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226152693*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e0d066ef-1a5d-4726-8045-591409ce729b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872261542253`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"0889d08e-1d34-4853-87cb-f8a342a61ff9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872261558104`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"fdaabb2b-93b0-42bd-96bb-1b80a0bb3fce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226157486*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"785c34e6-a090-4db6-bcf0-1429a98833a4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226158993*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"5df2e048-425b-4216-9df9-934fade8bafb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226160481*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"52f9a3ae-cf80-41e3-81ed-d9ca48e87817"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872261619263`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"9ec387c9-2e92-42e3-98ed-27fdaf440837"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226163302*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"f2dc6485-e42e-49f1-80c7-e0672266b1a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872261647243`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"1705c0f4-24f3-4b15-82d9-60bda1f39209"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226166209*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"00e2b97f-d0cd-4f92-aa2e-e8fd0a0a87e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.88608722616774*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"57e39dce-0126-4afe-b429-d2a0204713be"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872261692677`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"1b38c4d7-d770-4dfa-84ea-84d40031af46"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226170718*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"6b1791c0-3310-47d7-bf70-cb1334edc571"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226172194*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"c7c22855-b4b4-485a-ba63-cfeb45acb17e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226201346*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"ba343902-d526-415b-88d1-0c66005199cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226203342*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"5f1e42c4-4bf0-487b-b7b7-dd1f97323df4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226204761*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"22a6895e-da70-4e3a-a5a9-f72dd2375fad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872262061377`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"00b381c4-d083-4d58-b062-29d0a16ab1e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226207632*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"3f637363-d41e-42d0-8774-4da7bf91c6fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226209269*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"f05df905-0083-4270-a77a-d74e8ed9675c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226226077*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"b658d270-d133-4650-837c-c6027e60e506"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226228101*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"a8cbfec7-626d-4e74-b8a7-168957220868"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872262296457`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"74de7f67-0001-49bd-a157-25ccc97d3744"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226234264*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"12fa998c-9de7-4940-b7da-000122dafd34"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226249284*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"5fa3394c-3df3-4de8-87de-acc204b5592d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872262513237`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"23de8a6b-1eb6-40ce-a385-0989ceb1d95a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226252791*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"2bdab011-f742-4c17-95c8-b4c296d010f2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872262680597`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e025e7d1-f139-4afc-ba1e-e1ea331c9312"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.88608722627004*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"6213bd5f-e9a8-4d08-8fc4-7a55099d1275"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226271558*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"edb152ce-6bc4-4a5b-bf28-646874781afd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872262859488`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"0e3dc59f-c23f-4cc5-8182-5389379dbb6f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226287881*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"c02c65cb-c75f-45ec-b9db-7d98f8f1ce28"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226290772*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"fd6ceab7-52dc-46d0-a7c7-f41dc65346de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872263049297`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"9d640cdb-39b8-4822-b786-46736419779c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226306981*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"1db7d408-8e45-4968-8d8a-77e5df385781"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872263099403`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"9b3d36d7-5991-4469-8fa8-99be63f3db4a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226324482*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"cebb8daf-30a4-4e25-bc4c-c1864616355a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872263264236`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"9800141f-721f-4a20-b568-cf355566e35d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872263292303`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"10c320da-927c-4cfa-aca1-a589f30e079c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.88608722634371*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"b46ac80f-75fa-41ab-b715-9e4b49167eb3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226345564*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"44e2ab28-3bae-4bf4-bae3-97c3cb5fddda"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226349483*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"908b0804-42ef-4bc3-86e5-d7f71b0cd41c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226364592*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"987a809c-926a-4d87-8930-782769316ec3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226366609*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"37a7dd4f-17f5-4fae-86da-4020d16dbbe6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226368113*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"12c035ca-3be0-42b1-a98f-d33d5b35a039"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "1", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 1, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226383923*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"1c3016c5-8b1b-4130-94dd-925d83c57305"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226385936*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"cc253c9f-39ee-4a47-a74a-bc676493e32b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226387417*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"019c04a4-af87-47c0-ac19-0ead7b0a08eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872264025173`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"589c46d3-93f3-4264-9900-10551fda94fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226404489*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"28c31258-a695-4cf4-a7b5-69455f1796ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226405985*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"b690ed6e-acc7-48b0-bf05-24d0f4276c84"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226420269*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"dfe015f8-c81c-4af9-843b-f3690e2b6e20"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226422237*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"10b03028-3bbf-4a1f-b865-08d4e377df1e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226423698*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"70d5c6bf-3679-456e-809e-5e243de28576"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226438147*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"81ab1b39-7012-4d6a-8a51-c09828ec5a87"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872264401073`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"ce754449-762a-4294-aec4-207e3aacbc4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226443087*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d03ed6df-7c8e-49cf-86c6-5bd907e505cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872264572153`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"dc3a78df-a8fa-46cd-ba73-81bc27c5bd9c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226459145*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"bddbc1aa-3fea-4f74-b442-76c3253dc675"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226462058*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"69782b51-0881-49f7-84d4-1f001aff698b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226476892*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"fa50230d-97e8-4e8a-ae99-a1fb909a4ae5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226479044*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"6f10ee38-9a88-4e46-8a6c-f8d0c6436426"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226482562*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"b3e17913-0165-4f95-a276-03f6187e8088"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226497591*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"1c3f6952-8522-48db-88f4-8d6834eedd52"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226499687*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"aa77e357-a18e-4ff8-a9b4-e48e88e80ddf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226501202*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"2f404e51-29eb-4485-8e78-e607fefd8003"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226517411*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"14680a9d-4d47-42d2-b828-20374daeeb36"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872265194597`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"bbb4d726-5772-4b39-968e-c9103ab8f178"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226520956*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"0732f75a-3e85-4c88-9103-073a59248c09"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226535672*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"3b6f2d81-9ce8-4aec-9e61-9efb9c2334bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226537677*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"83fd6bea-b9ec-494a-8a91-a017e963cac5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226539236*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"27f98863-1a81-456a-93a5-c1100bc8f49d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226553709*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"71dfb0af-3a9d-4958-84a1-bfebe32a3067"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226555726*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"7295d9b0-6bbe-43af-909b-1e7287e007a3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.88608722655864*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"773536c2-cfed-4494-bef1-4bfa0ae284b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872265729437`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"997617de-f5bc-447b-bddf-6243f4605ec3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226574914*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"f6068b5f-5a65-4eb6-ac89-5e526fda1c44"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872265777817`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"5030a981-4aeb-4d4e-a2c6-3616297e32f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226592691*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"34980e03-1ca0-45a8-b526-39277b89736a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226594802*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"7265a50c-6fc0-4d1c-9201-87a0d8e7ac02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872265962753`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"f92fda5c-fbc0-4bfa-9ad0-817665751002"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226611105*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d17d7e04-1f8e-41f6-81fd-c9be4b82e182"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226613122*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"81793d19-f004-4cae-8085-55cb311bb328"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226616139*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"1f5f1178-c0a7-4aaf-ba04-7ca2ac3fc4ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872266305647`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"5e667a08-125f-4467-99da-b078fcd57178"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226632538*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"442bd5b0-52fe-4076-bc99-61b74d627e6b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872266354713`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"25e760b8-c1f5-4511-a843-cbf3d4038124"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226650551*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e27fbe89-5ec9-4797-a90d-6a4b17027445"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226652493*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"55898197-8464-46b3-8b70-111b9cfc0912"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226653894*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"36d34145-9900-4241-bb4e-f7ceff9d7b0e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226669401*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"6066cea1-5f59-462d-b768-ae36cf4e6cb6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226671507*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"17177422-9227-496c-b1c6-a34c08c9e77a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226674733*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"4eb54dc2-e614-4a52-a232-98c381ff48b4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226689052*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"703bf2ef-d2c9-4ebf-a6fa-d43931380beb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226691073*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"5fc9e4e5-51c8-4e15-961f-85a51b369719"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226692561*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"91a8b114-c501-4032-abe9-332fbd5b494c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226706841*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"4a3e7e7f-4784-44d8-9992-36d7196ad1b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872267088327`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"9ff13abb-57de-4fe9-88a4-61fb0e8db194"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872267122726`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"cbf40d94-9fe0-40e2-82d7-57b35551a11c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872267276917`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"8348aad0-c9dd-4740-978a-af1a4c4c77de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226729608*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"72de6e81-03de-4ecb-8d53-82581b7223a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872267309923`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"0d454b98-44ca-4452-bb75-3b81e3478a64"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226746029*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"a4bfcb84-936c-4601-9f83-a63cef774542"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226748151*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"fe66f33d-f38c-470b-961f-972ac2f773aa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.88608722674962*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"f629b963-eaad-42d4-bea1-665712a59bbb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226763978*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"dc6662ad-9b16-4603-b628-95cd0670e87b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226765993*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"fecec856-af4c-4770-82f3-d9d4bb82a9e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872267688913`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"f40f62e0-782e-4291-bf2d-dd1b90e8df62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226785088*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"f12e2247-7299-4df5-b46f-49660685d142"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226787244*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"76795030-1622-444e-ae93-16e180716859"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226788804*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"1c9e3c27-504a-4be3-8647-35c06cd232b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872268041267`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"643bb898-a753-4f12-9e35-4f23f8a4248e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226806138*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"c2343ce4-b358-4733-8742-d43862311203"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226807691*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d2852a0c-95a8-40ae-98d4-b7106ba2c07c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226822131*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"b50eae70-90d2-489d-997f-6783b23a701f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226824177*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"0430c955-9152-419c-85dd-d96f06f320d1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226825712*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"27e23484-8911-416b-806b-06b04125d056"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226840226*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"65955036-ef57-45d3-bb4e-a32ade4cbbbb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226842246*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"8d3c9fd5-dc02-4505-a41b-1a856f5d4d51"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.88608722684517*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"8de42b9c-fe39-4eab-a870-99356987b345"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872268611794`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d4ac10b0-1321-483d-85cc-ccc19411800d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226863215*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"6c55f2b5-7106-460d-a181-bdf26649c162"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226864768*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"0cc1e1f6-1fdc-45a2-bf00-1da13747556b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226879127*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"c4991e4c-e13a-465b-86be-1e8ce5998f92"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226881158*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"b515f662-35e2-4a39-ae9d-88775137ed8a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226882638*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"9512f3b6-8db4-4ed2-9d20-1f341ab45716"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226896975*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"920dc06c-7a94-4746-8950-0a405bf0956e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872268990088`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"8e48b8c5-8aeb-43ad-94bd-7bdaf0342c8e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226913279*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"a472a370-5ccc-490a-8764-3a53ae6d62cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226915353*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"ead4fa55-75f1-4887-b421-541e4098211b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226916857*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"2a06173f-f21c-4dfa-a545-f60bc90113e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872269313717`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"8643e345-7b0b-4198-850f-f5e8070f9896"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872269334097`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"c026c2df-e12c-454d-8196-a4f7f9a35827"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.88608722693495*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"b383fe49-9fd6-41d7-b109-92943cec7f53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226950444*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d0611580-4a9c-47f6-a581-2a8c67217398"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.88608722695252*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"8c5c1bd0-f7a4-4dd3-9c1e-aebc385c16dc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226954035*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"97bf62cf-e212-4f80-b83b-7cb89d7d9ece"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226969618*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"da7fff03-ae6b-451a-8186-fbb5460ca0e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872269716797`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"ebe04f4c-0c13-4671-a57e-0e13c07d9c02"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872269753523`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"fe1a5b07-5e99-4360-a0e7-6d03d72dad3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872269897738`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"3d871b43-839c-44e5-8609-a2ab14d3adb5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872269918413`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"3495208d-db91-46ca-be05-ccd9c21f0dbc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087226993371*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"0d3f53c4-0aab-4424-bd40-b1cd7dde0ad2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872270089197`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"ef5829cf-8b5d-43eb-9787-e717e6837ad5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087227010968*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"a44cf7c7-654d-47ce-bb36-b11d3e5772b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087227012518*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"d7789cc4-64fe-4b2a-ad32-b3bd7656f4d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872270279427`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"ef87b71b-1a53-4948-89b8-145defb456f1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087227029992*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"0b9f8e7d-648a-4ccb-b9c4-a5b76c421450"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087227031528*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"ccd1659c-e644-4b58-b886-ce016588241e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087227045967*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"c898f53d-10ae-4d49-9f4d-3432e1a2b292"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087227048031*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"f08109f2-acc2-40da-ba92-3f8063d3259a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087227051064*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"cf8911a3-1f32-4ced-becb-6ba18e4da3d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.8860872270654297`*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e4c1db41-10be-4c3d-bc96-65c8e0057c49"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087227067473*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"433032df-c97c-4461-8897-39084fc73a3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.885298049509816*^9, 
   3.8852998929979963`*^9, 3.8853009708411207`*^9, 3.8854256078103952`*^9, 
   3.885463877901938*^9, {3.8854665701602592`*^9, 3.885466599521657*^9}, 
   3.885490627613799*^9, 3.885491158015149*^9, 3.885559024373356*^9, 
   3.886087227070467*^9},
 CellLabel->
  "During evaluation of \
In[31]:=",ExpressionUUID->"e70a5c6f-b1a6-469e-8b50-5ca080f177b3"]
}, Closed]]
}, Open  ]],

Cell["Cleanup :", "Text",
 CellChangeTimes->{{3.885492687728725*^9, 
  3.885492692366832*^9}},ExpressionUUID->"4d6c714e-e7ce-42a0-b812-\
5e19fdf17958"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"p0", "=", "1"}], ",", 
   RowBox[{"p0", "<=", "4"}], ",", " ", 
   RowBox[{"++", "p0"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"t0", "=", "80"}], ",", 
     RowBox[{"t0", "<=", "83"}], ",", " ", 
     RowBox[{"++", "t0"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"s0", "=", "90"}], ",", 
       RowBox[{"s0", "<=", "93"}], ",", " ", 
       RowBox[{"++", "s0"}], ",", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"d0", "=", "100"}], ",", 
         RowBox[{"d0", "<=", "111"}], ",", " ", 
         RowBox[{"++", "d0"}], ",", " ", 
         RowBox[{"Run", "[", 
          RowBox[{
          "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/\
3variables/TEMP/doublebox_\>\"", "<>", 
           RowBox[{"ToString", "[", "d0", "]"}], "<>", "\"\<_\>\"", "<>", 
           RowBox[{"ToString", "[", "s0", "]"}], "<>", "\"\<_\>\"", "<>", 
           RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_\>\"", "<>", 
           RowBox[{"ToString", "[", "p0", "]"}], "<>", "\"\<.tables\>\""}], 
          "]"}]}], "]"}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884897265317217*^9, 3.884897310898704*^9}, {
   3.884897369816856*^9, 3.8848973738839808`*^9}, {3.884898369455394*^9, 
   3.884898370697612*^9}, {3.8849000444406*^9, 3.884900046874477*^9}, {
   3.8850452691500807`*^9, 3.885045314520442*^9}, {3.885292417790934*^9, 
   3.885292422125184*^9}, {3.8852938647976723`*^9, 3.88529387372825*^9}, {
   3.885298226520112*^9, 3.88529822764193*^9}, {3.885298597938689*^9, 
   3.885298615464095*^9}, {3.8853283452300377`*^9, 3.885328390420841*^9}, {
   3.8854024390835342`*^9, 3.885402445435296*^9}, {3.88542101467579*^9, 
   3.885421016216361*^9}, {3.885466596718935*^9, 3.8854665972157803`*^9}, {
   3.8854784478937683`*^9, 3.8854785370784893`*^9}, {3.8854807241548023`*^9, 
   3.885480724526491*^9}, {3.8854847336749973`*^9, 3.885484737111455*^9}, {
   3.885490028576754*^9, 3.885490111542363*^9}, {3.885491644582448*^9, 
   3.885491651866828*^9}, {3.8855532901886177`*^9, 3.885553296014205*^9}, 
   3.886081553360482*^9, {3.886085355187175*^9, 3.886085361624537*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"f985e25c-75c4-4ab2-9ef8-9b55c9c45ff6"]
}, Closed]],

Cell[CellGroupData[{

Cell["6. Thiele reconstruction of d", "Subsubsection",
 CellChangeTimes->{{3.8848988356480513`*^9, 3.884898885300457*^9}, {
  3.8848989790907917`*^9, 3.884899014707972*^9}, {3.884899148222271*^9, 
  3.8848991548657093`*^9}, {3.884900465320161*^9, 3.884900487480994*^9}, {
  3.88504559198877*^9, 3.8850455967637873`*^9}, {3.885298728013455*^9, 
  3.8852988134558077`*^9}, {3.885299759805997*^9, 3.885299759934348*^9}, {
  3.885318255801023*^9, 3.885318261748296*^9}, {3.885377554139701*^9, 
  3.885377555120678*^9}, {3.885491381071959*^9, 3.885491401850404*^9}, {
  3.886009564378585*^9, 
  3.8860095653414373`*^9}},ExpressionUUID->"edf24ede-38a4-4d25-8d7f-\
cbeba82d2804"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"t0", "=", "80"}], ",", 
   RowBox[{"t0", "<=", "83"}], ",", " ", 
   RowBox[{"++", "t0"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"s0", "=", "90"}], ",", 
     RowBox[{"s0", "<=", "93"}], ",", " ", 
     RowBox[{"++", "s0"}], ",", 
     RowBox[{"ThieleReconstructTables", "[", 
      RowBox[{
       RowBox[{
       "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_d_\>\"", "<>", 
        RowBox[{"ToString", "[", "s0", "]"}], "<>", "\"\<_\>\"", "<>", 
        RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_0.tables\>\""}], 
       ",", 
       RowBox[{"d", "->", 
        RowBox[{"Range", "[", 
         RowBox[{"100", ",", "111"}], "]"}]}]}], "]"}]}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.885291113230854*^9, 3.885291113383101*^9}, {
   3.885291192539163*^9, 3.885291306859187*^9}, 3.88529133978354*^9, {
   3.885291381796329*^9, 3.88529138246734*^9}, 3.8852938239276342`*^9, {
   3.885293898666144*^9, 3.8852939100360394`*^9}, {3.8852957164348297`*^9, 
   3.885295721206335*^9}, {3.885298591877583*^9, 3.885298617013974*^9}, {
   3.885318271423499*^9, 3.88531833161369*^9}, {3.8853363795687017`*^9, 
   3.885336384608654*^9}, {3.885402465630807*^9, 3.8854024692670927`*^9}, {
   3.885421026935937*^9, 3.8854210288841553`*^9}, {3.885463702180863*^9, 
   3.885463711297886*^9}, 3.8854642781230497`*^9, {3.8854643574641523`*^9, 
   3.885464361260696*^9}, 3.885464755646703*^9, {3.885466699745924*^9, 
   3.885466700103541*^9}, {3.885466859225456*^9, 3.8854668704652243`*^9}, {
   3.8854679998553247`*^9, 3.88546800467305*^9}, {3.885468268418694*^9, 
   3.885468269270872*^9}, {3.885468337240766*^9, 3.885468337288113*^9}, {
   3.885478591108376*^9, 3.885478595582102*^9}, {3.885480726630361*^9, 
   3.885480726644642*^9}, {3.88548081602746*^9, 3.885480818205833*^9}, {
   3.88548584869975*^9, 3.88548585227155*^9}, {3.885553307318388*^9, 
   3.885553314500087*^9}, 3.886081553366486*^9, {3.8860853706045113`*^9, 
   3.8860853742571077`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"7b6fa798-73da-43b7-a95a-521e7c5f5f3b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8854786751829433`*^9, 3.885480841772667*^9, 
  3.885491420892033*^9, 3.885559146553389*^9, 3.886087271960021*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"b9fe8f07-b89f-48f8-ba9c-9ebc472ba177"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8854786751829433`*^9, 3.885480841772667*^9, 
  3.885491420892033*^9, 3.885559146553389*^9, 3.8860872719614477`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"6183a0f2-a95e-4397-bb8a-47698ad9c2de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8854786751829433`*^9, 3.885480841772667*^9, 
  3.885491420892033*^9, 3.885559146553389*^9, 3.886087271980063*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"0f534e90-79f8-449c-94ce-7ccaed12f2cb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8854786751829433`*^9, 3.885480841772667*^9, 
  3.885491420892033*^9, 3.885559146553389*^9, 3.886087271981805*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"c97b8dd0-e25e-4e03-8b0a-e92b1a34cdaf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8854786751829433`*^9, 3.885480841772667*^9, 
  3.885491420892033*^9, 3.885559146553389*^9, 3.8860872719973707`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"dcd11676-5598-4fa7-8ac7-35e4109ac3c2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8854786751829433`*^9, 3.885480841772667*^9, 
  3.885491420892033*^9, 3.885559146553389*^9, 3.8860872719991198`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"eb2a7960-8423-4de1-a3b6-cc4d0e6ab296"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8854786751829433`*^9, 3.885480841772667*^9, 
  3.885491420892033*^9, 3.885559146553389*^9, 3.886087272012012*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"e1c4b80d-a4aa-4084-8160-3b39f85cc094"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8854786751829433`*^9, 3.885480841772667*^9, 
  3.885491420892033*^9, 3.885559146553389*^9, 3.8860872720168447`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"c564d606-f4ce-40e2-922f-eebe49ddd7d8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8854786751829433`*^9, 3.885480841772667*^9, 
  3.885491420892033*^9, 3.885559146553389*^9, 3.8860872720296793`*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"b7e1988a-6170-41bb-864c-93b48d655194"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8854786751829433`*^9, 3.885480841772667*^9, 
  3.885491420892033*^9, 3.885559146553389*^9, 3.886087272045348*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"9da991ba-b6e4-4b08-8e26-0b19c87ae07d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8854786751829433`*^9, 3.885480841772667*^9, 
  3.885491420892033*^9, 3.885559146553389*^9, 3.886087272047069*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"04143dcc-f48c-4eef-a2e4-ba7dfd630a0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8854786751829433`*^9, 3.885480841772667*^9, 
  3.885491420892033*^9, 3.885559146553389*^9, 3.88608727206203*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"42035be1-88ae-4f26-a4a9-0841480c4462"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8854786751829433`*^9, 3.885480841772667*^9, 
  3.885491420892033*^9, 3.885559146553389*^9, 3.886087272063657*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"f1101abc-8255-4089-892f-a8071581f818"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8854786751829433`*^9, 3.885480841772667*^9, 
  3.885491420892033*^9, 3.885559146553389*^9, 3.886087272080306*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"fc821355-bd0b-4c55-a723-a2a15c17f3cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8854786751829433`*^9, 3.885480841772667*^9, 
  3.885491420892033*^9, 3.885559146553389*^9, 3.886087272083521*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"c3da8a22-757b-4167-affb-168ebccc5b5d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "11", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 11, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.8854786751829433`*^9, 3.885480841772667*^9, 
  3.885491420892033*^9, 3.885559146553389*^9, 3.886087272097987*^9},
 CellLabel->
  "During evaluation of \
In[33]:=",ExpressionUUID->"6da71142-44ac-4156-8796-5656e86efae8"]
}, Open  ]]
}, Open  ]],

Cell["Cleanup :", "Text",
 CellChangeTimes->{{3.885492687728725*^9, 
  3.885492692366832*^9}},ExpressionUUID->"d3fcf004-560f-42d9-8ee3-\
102572e72f84"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"t0", "=", "80"}], ",", 
   RowBox[{"t0", "<=", "83"}], ",", " ", 
   RowBox[{"++", "t0"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"s0", "=", "90"}], ",", 
     RowBox[{"s0", "<=", "93"}], ",", " ", 
     RowBox[{"++", "s0"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"d0", "=", "100"}], ",", 
       RowBox[{"d0", "<=", "111"}], ",", " ", 
       RowBox[{"++", "d0"}], ",", " ", 
       RowBox[{"Run", "[", 
        RowBox[{
        "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/\
3variables/TEMP/doublebox_\>\"", "<>", 
         RowBox[{"ToString", "[", "d0", "]"}], "<>", "\"\<_\>\"", "<>", 
         RowBox[{"ToString", "[", "s0", "]"}], "<>", "\"\<_\>\"", "<>", 
         RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_0.tables\>\""}], 
        "]"}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884897265317217*^9, 3.884897310898704*^9}, {
   3.884897369816856*^9, 3.8848973738839808`*^9}, {3.884898369455394*^9, 
   3.884898370697612*^9}, {3.8849000444406*^9, 3.884900046874477*^9}, {
   3.8850452691500807`*^9, 3.885045314520442*^9}, {3.885292417790934*^9, 
   3.885292422125184*^9}, {3.8852938647976723`*^9, 3.88529387372825*^9}, {
   3.885298226520112*^9, 3.88529822764193*^9}, {3.885298597938689*^9, 
   3.885298615464095*^9}, {3.8853283452300377`*^9, 3.885328390420841*^9}, {
   3.8854024390835342`*^9, 3.885402445435296*^9}, {3.88542101467579*^9, 
   3.885421016216361*^9}, {3.885466596718935*^9, 3.8854665972157803`*^9}, {
   3.8854784478937683`*^9, 3.8854785370784893`*^9}, {3.8854807241548023`*^9, 
   3.885480724526491*^9}, {3.8854847336749973`*^9, 3.885484737111455*^9}, {
   3.885490028576754*^9, 3.885490111542363*^9}, {3.885491644582448*^9, 
   3.885491651866828*^9}, {3.885491955419466*^9, 3.885491964188352*^9}, {
   3.885553319477581*^9, 3.885553324043559*^9}, 3.886081553387143*^9, {
   3.886085377197488*^9, 3.886085380382578*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"6c7bd742-134c-470b-9754-fe8fa033bd85"]
}, Closed]],

Cell[CellGroupData[{

Cell["7. Preparation of  balanced tables for s with Thiele", "Subsubsection",
 CellChangeTimes->{{3.8848988356480513`*^9, 3.884898885300457*^9}, {
   3.8848989790907917`*^9, 3.884899014707972*^9}, {3.884899148222271*^9, 
   3.8848991548657093`*^9}, {3.884900465320161*^9, 3.884900487480994*^9}, {
   3.88504559198877*^9, 3.8850455967637873`*^9}, {3.885298728013455*^9, 
   3.88529879944774*^9}, {3.885318343413341*^9, 3.8853183566586103`*^9}, {
   3.88533647659044*^9, 3.885336477634057*^9}, {3.885377556808155*^9, 
   3.885377556856473*^9}, {3.885492112163618*^9, 3.885492112488262*^9}, {
   3.885492759480074*^9, 3.88549278767412*^9}, 3.8860091727043467`*^9, 
   3.8860095042390757`*^9},ExpressionUUID->"85e0c362-2561-4c74-9409-\
5609fea8324a"],

Cell["\<\
Build balancing tables in s for a single value of d, e.g., d=100, and all \
values of t (multiple primes for rational reconstruction):\
\>", "Text",
 CellChangeTimes->{{3.884899310185462*^9, 3.8848993127946663`*^9}, {
  3.884899351515254*^9, 3.884899371543109*^9}, {3.884949492199955*^9, 
  3.884949493013489*^9}, {3.8852940389356117`*^9, 3.885294089072773*^9}, {
  3.88529672534163*^9, 3.885296725407778*^9}, {3.88531839594895*^9, 
  3.8853183982998657`*^9}, {3.8854921428727617`*^9, 3.885492171076679*^9}, {
  3.885492575966617*^9, 
  3.8854925937753973`*^9}},ExpressionUUID->"f8f74e2f-92d2-4b63-bbd9-\
6ddf6052208d"],

Cell["\<\
#!/bin/bash
for d in 100
do
    for t in {80..83}
    do
        for s in {90..95}
        do
            for p in {1..4}
            do
        /Users/abelitsk/fire/FIRE6/bin/FIRE6p -v \[OpenCurlyDoubleQuote]$d\
\[CloseCurlyDoubleQuote]_\[CloseCurlyDoubleQuote]$s\[CloseCurlyDoubleQuote]_\
\[CloseCurlyDoubleQuote]$t\[CloseCurlyDoubleQuote]_\[CloseCurlyDoubleQuote]$p\
\[CloseCurlyDoubleQuote] -c \
/Users/abelitsk/Documents/Papers/2023/Reconstruction/doublebox --quiet
            done
        done
    done
done\
\>", "Text",
 CellChangeTimes->{{3.884898824704048*^9, 3.884898829232521*^9}, 
   3.8848988971003227`*^9, {3.88489922387921*^9, 3.8848992299403152`*^9}, {
   3.88489945700663*^9, 3.884899460920129*^9}, {3.8849000344370947`*^9, 
   3.884900036858601*^9}, {3.885039330178425*^9, 3.885039414116284*^9}, {
   3.885045154496607*^9, 3.885045156029216*^9}, 3.885294103016499*^9, {
   3.8852942293329697`*^9, 3.885294229616486*^9}, {3.885294439065618*^9, 
   3.885294452726622*^9}, 3.88529670607543*^9, 3.885318438540638*^9, {
   3.885336394068791*^9, 3.885336396444687*^9}, {3.88533693765553*^9, 
   3.885336941923937*^9}, 3.8854025082266197`*^9, {3.885492207566843*^9, 
   3.885492212552869*^9}, {3.885553339856826*^9, 3.8855533424175653`*^9}, 
   3.8860815534022713`*^9, {3.8860853885018473`*^9, 
   3.88608540126868*^9}},ExpressionUUID->"cc1e80df-6b1f-4f5e-999f-\
cd46f3ff3394"],

Cell["Rational reconstruction:", "Text",
 CellChangeTimes->{{3.885039454487277*^9, 3.8850395222141943`*^9}, {
  3.885492360175316*^9, 
  3.8854923676639023`*^9}},ExpressionUUID->"9bf8315d-4c07-45c8-b25f-\
396499d9973a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"t0", "=", "80"}], ",", 
   RowBox[{"t0", "<=", "83"}], ",", " ", 
   RowBox[{"++", "t0"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"s0", "=", "90"}], ",", 
     RowBox[{"s0", "<=", "95"}], ",", " ", 
     RowBox[{"++", "s0"}], ",", 
     RowBox[{"RationalReconstructTables", "[", 
      RowBox[{
       RowBox[{
       "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_100_\>\"", "<>", 
        RowBox[{"ToString", "[", "s0", "]"}], "<>", "\"\<_\>\"", "<>", 
        RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_0.tables\>\""}], 
       ",", "4"}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884897265317217*^9, 3.884897310898704*^9}, {
   3.884897369816856*^9, 3.8848973738839808`*^9}, {3.884898369455394*^9, 
   3.884898370697612*^9}, {3.8849000444406*^9, 3.884900046874477*^9}, {
   3.8850452691500807`*^9, 3.885045314520442*^9}, {3.885292417790934*^9, 
   3.885292422125184*^9}, {3.8852938647976723`*^9, 3.88529387372825*^9}, {
   3.8852945014840393`*^9, 3.885294536864828*^9}, {3.885298630358411*^9, 
   3.88529863486458*^9}, {3.8853184642867947`*^9, 3.885318489748869*^9}, {
   3.885336403272545*^9, 3.885336406075674*^9}, {3.885336632966859*^9, 
   3.885336633087339*^9}, {3.8853366869233437`*^9, 3.885336750959396*^9}, {
   3.885336929688834*^9, 3.885336930443819*^9}, {3.885402539769477*^9, 
   3.88540253979921*^9}, {3.8854669681052732`*^9, 3.885466968515136*^9}, {
   3.88549309482436*^9, 3.885493097841913*^9}, {3.8854931873628197`*^9, 
   3.885493188994573*^9}, {3.885493335966419*^9, 3.8854933399684467`*^9}, {
   3.885553350431404*^9, 3.885553350600374*^9}, 3.886081553412323*^9, {
   3.886085404769409*^9, 3.8860854117622747`*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"1289000d-5f80-477d-ae5c-ce3d4df5ccde"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.8860881296691227`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"00114dd7-e69b-442a-ad28-dd61cfb5538c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.886088129670434*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"257a99ce-b619-4dcc-9bb6-eb4b92102851"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.886088129672195*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"73d169e8-9916-4a37-91e2-a917ebea4579"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.886088129689761*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"32bf4bfe-0b89-4465-b148-dc41c57ea46a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.8860881296913767`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"5672be40-7c99-42d3-88c5-87674f127b10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.8860881296927233`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"c70f73c8-7889-4fb5-8f4b-5110b282b77a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.8860881296956587`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"0c694159-37c0-49d0-bf6a-f2d6f84cfce2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.886088129709421*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"4384bbaa-0e30-4367-9d09-7778eb5af935"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.886088129711007*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"1983e77c-0db9-4dce-9a67-84ccb129d46a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.8860881297153063`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"00073603-5b8b-4123-a1b5-488c82cf3726"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.8860881297271357`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"d318683b-9008-4d30-9399-275db98af10b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.886088129728771*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"790ce415-5958-4d15-89e1-8d5c21628bec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.886088129742127*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"7e97b6a2-40ab-425b-a5b2-d9a385532419"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.886088129743806*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"b0b643f6-262b-41ee-be6a-ca5100425ec0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.886088129747978*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"8ad8221b-cf89-42dd-a3e2-7efa81e57ade"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.8860881297594223`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"99d2b0ba-7761-46db-abd7-73b335438717"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.8860881297611427`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"be9166b9-f796-4164-90e5-c83e503c53b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.886088129772784*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"eff9b781-2d34-4b97-b587-4ea938f1a409"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.886088129774289*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"0af7fc3a-57c4-4c2a-889a-d39f586e8883"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.8860881297789*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"de3965b9-d569-45c0-8c82-675961ceabc4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.8860881297906513`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"efdf6630-11bf-44b0-9736-582e2998359f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.886088129792391*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"d9201155-4ee7-4919-bf34-64c6e29eea0b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.8860881298060093`*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"0bb60ed4-26af-40cb-b5dd-2ff213f60155"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493351980194*^9, 3.885559915143846*^9, 
  3.8860881298076*^9},
 CellLabel->
  "During evaluation of \
In[36]:=",ExpressionUUID->"cb7e8c9a-8ddf-446f-b496-9fa787c7ecd0"]
}, Open  ]]
}, Closed]],

Cell["Cleanup :", "Text",
 CellChangeTimes->{{3.885492687728725*^9, 
  3.885492692366832*^9}},ExpressionUUID->"8c854c1e-421e-4ff2-bf6a-\
17686652b643"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"p0", "=", "1"}], ",", 
   RowBox[{"p0", "<=", "4"}], ",", " ", 
   RowBox[{"++", "p0"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"t0", "=", "80"}], ",", 
     RowBox[{"t0", "<=", "83"}], ",", " ", 
     RowBox[{"++", "t0"}], ",", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"s0", "=", "90"}], ",", 
       RowBox[{"s0", "<=", "95"}], ",", " ", 
       RowBox[{"++", "s0"}], ",", 
       RowBox[{"Run", "[", 
        RowBox[{
        "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/\
3variables/TEMP/doublebox_100_\>\"", "<>", 
         RowBox[{"ToString", "[", "s0", "]"}], "<>", "\"\<_\>\"", "<>", 
         RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_\>\"", "<>", 
         RowBox[{"ToString", "[", "p0", "]"}], "<>", "\"\<.tables\>\""}], 
        "]"}]}], "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884897265317217*^9, 3.884897310898704*^9}, {
   3.884897369816856*^9, 3.8848973738839808`*^9}, {3.884898369455394*^9, 
   3.884898370697612*^9}, {3.8849000444406*^9, 3.884900046874477*^9}, {
   3.8850452691500807`*^9, 3.885045314520442*^9}, {3.885292417790934*^9, 
   3.885292422125184*^9}, {3.8852938647976723`*^9, 3.88529387372825*^9}, {
   3.8852945014840393`*^9, 3.885294536864828*^9}, {3.885298630358411*^9, 
   3.88529863486458*^9}, {3.8853184642867947`*^9, 3.885318489748869*^9}, {
   3.885336403272545*^9, 3.885336406075674*^9}, {3.885336632966859*^9, 
   3.885336633087339*^9}, {3.8853366869233437`*^9, 3.885336750959396*^9}, {
   3.885336929688834*^9, 3.885336930443819*^9}, {3.885402539769477*^9, 
   3.88540253979921*^9}, {3.8854669681052732`*^9, 3.885466968515136*^9}, {
   3.885492667764701*^9, 3.88549267503695*^9}, {3.885493104529312*^9, 
   3.8854931573676243`*^9}, {3.8854933422193613`*^9, 3.885493347134253*^9}, {
   3.8854935882554493`*^9, 3.8854936075643463`*^9}, {3.885553355545086*^9, 
   3.885553355697885*^9}, 3.886081553443866*^9, {3.8860854145091867`*^9, 
   3.8860854210940733`*^9}, {3.8860878046292562`*^9, 3.886087811861229*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"ac4ecabb-fd28-47fa-af50-6a10cfc3b211"],

Cell["\<\
Thiele reconstruction of s for a single value of d=100 and the full range of \
t:\
\>", "Text",
 CellChangeTimes->{{3.885039454487277*^9, 3.885039502049941*^9}, {
  3.885049018928418*^9, 3.885049027344819*^9}, {3.885298874252933*^9, 
  3.885298896153322*^9}, {3.8853367702811127`*^9, 3.885336783240713*^9}, {
  3.8854926036035337`*^9, 
  3.885492603717*^9}},ExpressionUUID->"3bb7c77c-28e0-4a99-84a6-df3464abc81c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"t0", "=", "80"}], ",", 
   RowBox[{"t0", "<=", "83"}], ",", " ", 
   RowBox[{"++", "t0"}], ",", 
   RowBox[{"ThieleReconstructTables", "[", 
    RowBox[{
     RowBox[{
     "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_100_s_\>\"", "<>", 
      RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_0.tables\>\""}], ",", 
     
     RowBox[{"s", "->", 
      RowBox[{"Range", "[", 
       RowBox[{"90", ",", "95"}], "]"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.885291113230854*^9, 3.885291113383101*^9}, {
   3.885291192539163*^9, 3.885291306859187*^9}, 3.88529133978354*^9, {
   3.885291381796329*^9, 3.88529138246734*^9}, 3.8852938239276342`*^9, {
   3.885293898666144*^9, 3.8852939100360394`*^9}, {3.8852957164348297`*^9, 
   3.885295721206335*^9}, {3.885298591877583*^9, 3.885298617013974*^9}, {
   3.885318271423499*^9, 3.88531833161369*^9}, {3.8853363795687017`*^9, 
   3.885336384608654*^9}, {3.885402465630807*^9, 3.8854024692670927`*^9}, {
   3.885421026935937*^9, 3.8854210288841553`*^9}, {3.885463702180863*^9, 
   3.885463711297886*^9}, 3.8854642781230497`*^9, {3.8854643574641523`*^9, 
   3.885464361260696*^9}, 3.885464755646703*^9, {3.885466699745924*^9, 
   3.885466700103541*^9}, {3.885466859225456*^9, 3.8854668704652243`*^9}, {
   3.8854679998553247`*^9, 3.88546800467305*^9}, {3.885468268418694*^9, 
   3.885468269270872*^9}, {3.885468337240766*^9, 3.885468337288113*^9}, {
   3.885478591108376*^9, 3.885478595582102*^9}, {3.885480726630361*^9, 
   3.885480726644642*^9}, {3.88548081602746*^9, 3.885480818205833*^9}, {
   3.88548584869975*^9, 3.88548585227155*^9}, {3.8854934143047457`*^9, 
   3.885493439917214*^9}, {3.885553364026462*^9, 3.885553364187683*^9}, 
   3.886081553449625*^9, {3.8860854240302353`*^9, 3.8860854415542297`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"eeeeff40-b2ec-4cec-9ae0-ee59069cdf14"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "5", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 5, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493456650963*^9, 3.8855599323096952`*^9, 
  3.886088137655349*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"450c4a13-b412-4658-93cb-b66014f265f5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "5", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 5, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493456650963*^9, 3.8855599323096952`*^9, 
  3.8860881376571293`*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"8e0b8655-cb51-4fa8-bafa-27212f6c3e77"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "5", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 5, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493456650963*^9, 3.8855599323096952`*^9, 
  3.886088137659676*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"5ccd3726-4cfe-4548-a5de-bd6514a05011"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "5", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 5, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{3.885493456650963*^9, 3.8855599323096952`*^9, 
  3.886088137665251*^9},
 CellLabel->
  "During evaluation of \
In[38]:=",ExpressionUUID->"37331072-0456-453e-b2f5-4916eb88f8ce"]
}, Open  ]]
}, Open  ]],

Cell["Cleanup :", "Text",
 CellChangeTimes->{{3.885492687728725*^9, 
  3.885492692366832*^9}},ExpressionUUID->"b44df22f-7cad-477b-bdc8-\
9d8767c766fc"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"t0", "=", "80"}], ",", 
   RowBox[{"t0", "<=", "83"}], ",", " ", 
   RowBox[{"++", "t0"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"s0", "=", "90"}], ",", 
     RowBox[{"s0", "<=", "95"}], ",", " ", 
     RowBox[{"++", "s0"}], ",", 
     RowBox[{"Run", "[", 
      RowBox[{
      "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_100_\>\"", "<>", 
       RowBox[{"ToString", "[", "s0", "]"}], "<>", "\"\<_\>\"", "<>", 
       RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_0.tables\>\""}], 
      "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884897265317217*^9, 3.884897310898704*^9}, {
   3.884897369816856*^9, 3.8848973738839808`*^9}, {3.884898369455394*^9, 
   3.884898370697612*^9}, {3.8849000444406*^9, 3.884900046874477*^9}, {
   3.8850452691500807`*^9, 3.885045314520442*^9}, {3.885292417790934*^9, 
   3.885292422125184*^9}, {3.8852938647976723`*^9, 3.88529387372825*^9}, {
   3.8852945014840393`*^9, 3.885294536864828*^9}, {3.885298630358411*^9, 
   3.88529863486458*^9}, {3.8853184642867947`*^9, 3.885318489748869*^9}, {
   3.885336403272545*^9, 3.885336406075674*^9}, {3.885336632966859*^9, 
   3.885336633087339*^9}, {3.8853366869233437`*^9, 3.885336750959396*^9}, {
   3.885336929688834*^9, 3.885336930443819*^9}, {3.885402539769477*^9, 
   3.88540253979921*^9}, {3.8854669681052732`*^9, 3.885466968515136*^9}, {
   3.885492667764701*^9, 3.88549267503695*^9}, {3.885493104529312*^9, 
   3.8854931049649076`*^9}, {3.8854933789825497`*^9, 3.885493380978972*^9}, {
   3.885493535404904*^9, 3.885493558010765*^9}, {3.885553368418702*^9, 
   3.885553368557168*^9}, 3.886081553456626*^9, {3.886085445612306*^9, 
   3.886085447786708*^9}, {3.886088154947966*^9, 
   3.886088155860084*^9}},ExpressionUUID->"73e52966-bd72-4b16-9540-\
af2088df652b"]
}, Closed]],

Cell[CellGroupData[{

Cell["8. Balanced Newton reconstruction of  s", "Subsubsection",
 CellChangeTimes->{{3.8848988356480513`*^9, 3.884898885300457*^9}, {
   3.8848989790907917`*^9, 3.884899014707972*^9}, {3.884899148222271*^9, 
   3.8848991548657093`*^9}, {3.884900465320161*^9, 3.884900487480994*^9}, {
   3.88504559198877*^9, 3.8850455967637873`*^9}, {3.885298728013455*^9, 
   3.88529879944774*^9}, {3.8852988382768183`*^9, 3.885298841559622*^9}, {
   3.88537755802081*^9, 3.885377558115951*^9}, {3.8854926434359703`*^9, 
   3.885492643549715*^9}, 
   3.886009567853037*^9},ExpressionUUID->"74a46b06-d221-494f-97a4-\
0de7b679e8ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"t0", "=", "80"}], ",", 
   RowBox[{"t0", "<=", "83"}], ",", " ", 
   RowBox[{"++", "t0"}], ",", 
   RowBox[{"BalancedNewtonReconstructTables", "[", 
    RowBox[{
     RowBox[{
     "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_d_s_\>\"", "<>", 
      RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_0.tables\>\""}], ",", 
     
     RowBox[{"s", "->", 
      RowBox[{"Range", "[", 
       RowBox[{"90", ",", "93"}], "]"}]}], ",", 
     RowBox[{"d", "->", "100"}], ",", 
     RowBox[{"Silent", "->", "False"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.885476805074078*^9, 3.885476816268187*^9}, {
   3.885476903041627*^9, 3.885476905007263*^9}, {3.8854984464085617`*^9, 
   3.8854984497177963`*^9}, {3.885498494609748*^9, 3.885498500115838*^9}, {
   3.8855533755352993`*^9, 3.885553375695633*^9}, {3.885553466821199*^9, 
   3.8855534670350113`*^9}, 3.886081553461884*^9, {3.88608546143032*^9, 
   3.886085473918041*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"6b54b04c-95a2-4e58-a119-16fd96837cbb"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174117733*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"385958e4-0502-46ef-b2ea-afa8127974dd"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174119286*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"53e150e1-4173-40ee-a72a-ab6ed54207c8"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174121594*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"b759c1f4-13ef-4029-af29-2612168d944e"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174122925*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"be0c5e5f-8124-4a83-93ef-6209068012d5"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174124117*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"bd1f40e3-c636-4480-9194-c9503c13548f"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174125456*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"44391537-3cc0-4787-b3d5-0d93be9481aa"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881741267853`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"aefce856-6fd6-407e-a3b8-d4cb931363f4"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174128112*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"e9c9a49a-cc70-42ff-9f2c-6e4acf732ada"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174129532*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"53c4790f-f5e2-4279-a36d-6e03985c6398"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174130973*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"1d39e230-e7c8-4175-89ef-40c6479eac8d"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174132395*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"db16b224-c585-496a-8129-890a7316b7ca"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881741336813`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"86de987a-ac87-425f-a63e-b985fa6cc62a"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174134942*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"400de870-8b71-4bed-8a27-b4c7a6d36891"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174136215*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"9cd4e965-9f99-49b9-a41e-4b0531787028"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174137451*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"f7a1a311-04c4-400d-8488-18a44c0166f3"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881741386757`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"4f50e9ea-b551-4779-afec-aa2814855e95"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881741398983`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"3914d692-d115-4e9c-a910-b179f73adebc"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174141123*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"b24088a2-0e97-4b4a-bcba-bf567c2592df"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174142324*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"d50ce07f-223c-4eec-a742-fc37e91a754f"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174143478*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"511e7e45-a2d9-492d-a1cb-be0df2cbed43"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174144658*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"24a0b1d8-98ba-4900-9552-13762ae9ce22"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881741458282`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"0854de34-c2fc-407f-abf1-c061e9cf7b20"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174146983*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"ed98fc11-4132-427b-8a19-6247f671bc84"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174148179*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"5733d772-258a-4b0c-8e4f-e9e10771dc64"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881741493807`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"77179b16-3454-469b-a308-841e0cf0ae43"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174150549*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"13209d22-68a6-4072-8b0a-99d05a053eee"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881741517057`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"03768055-d45b-41ff-b82b-994dff5630a2"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174152884*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"7d253c97-44bb-448c-906d-e3a5f1cfb16a"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.88608817415405*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"771bfd51-be63-4c74-9426-245149c6571c"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174155198*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"3ce20966-8f1d-40f7-b675-dd439faa4b0c"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.88608817415639*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"7de8e30a-fefd-4870-9753-d58ce9686e70"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174157556*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"c2670758-1f6b-402d-8ce3-0f2c6b851656"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174158766*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"71a6f339-83ca-483d-b1b5-25b46c0a1ee3"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174160026*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"37c63664-ad38-4597-b852-c9d6cbe42df2"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881741611958`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"fbff1e4e-a7d0-4602-8025-8a4ff6047599"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174162335*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"6630c887-b083-4ee9-a381-cd36094b9b51"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.88608817416354*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"58818549-6f1c-461a-86eb-70b21a17d0eb"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174164795*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"5a9b62a5-fddb-4cf7-b51c-bf57b2d2a91c"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174166102*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"b1e2bac9-8212-4590-9371-b5620d8c1e5d"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174167267*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"fbd9bcc6-355e-43cb-8e3e-c233975ee47c"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174168416*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"0a8b01fc-ea8f-4e1c-9d40-122ea80ad78a"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174169588*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"ed06d1bb-c2c2-40b2-9e50-a8842f54f95a"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174170752*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"f4214f4b-4a2c-4d68-a36e-bf78610a6f48"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174171908*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"d4617107-2df5-4387-a6e7-de58956b2c75"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174173275*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"1941672c-2c89-481b-859e-c767f91819c8"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174174634*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"e5fbddb8-e716-4157-8184-c0eff1ee6ac2"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174176074*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"37882bd9-e946-4678-99c4-3dfd049f35e4"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174177396*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"83fda5f9-9505-4e6f-96a3-7afb7a9d5c90"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881741788397`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"0a291159-78f1-4174-b1df-0752b1a4c91f"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174180016*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"199b5494-9e03-426d-b885-80a96100a0e2"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174181127*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"9160257d-fabb-4b5e-be88-c7773d260eed"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174182208*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"fbca4bfd-07bc-4a90-8282-fa3d3b96a908"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881741833143`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"9bddc9cc-4e12-4f27-aad6-f63ccf11eb35"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174184401*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"290b726f-a796-4c9c-a519-3130dd8ae9b6"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174185628*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"62ce2887-b9b9-4bab-ba12-86dcc93304ad"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881741867857`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"c6200e84-1d1f-46a3-9b7f-c6816c42420f"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174187899*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"bc081c20-4110-4e73-ab0c-651ded5f75ac"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174188992*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"3fc3997e-6696-4466-a54c-9ad94a49580b"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174190083*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"f86e6572-bebc-42bd-9e9c-9a3d68e3b26b"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881741911707`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"530f2b77-e0dd-42fd-9bb6-5335e2a5c2ad"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881741922626`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"f249e73b-c7b7-43e4-84fa-c12744c99098"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174193355*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"f1d47ec5-cc61-4fd7-9458-f9d402bcce25"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174194522*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"0a27d5ff-e8de-4950-8aa7-f3ef03004584"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174195662*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"cbf65012-f260-4561-980d-b3ed0eea03cf"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174196766*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"cef695ab-3869-49a5-b224-36e6d1baaf45"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881741978703`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"a4a9df26-6d86-43f2-969b-8b2a6944c4a7"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174199039*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"842a315a-93e4-4bf8-9c94-874d6325cf87"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.88608817420024*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"63859024-a1e7-4a4c-b86f-abefad2249cd"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174201365*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"179e624a-8e40-4855-a494-f22038bc12c3"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742025146`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"3c2a3c3d-32f7-401a-8a52-07622897afaf"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.88608817420365*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"20276e8f-b4bb-4068-8a3b-df2269286673"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.88608817420476*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"74e49d84-a860-43ba-8c3a-99e7a858903f"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174205887*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"74480d6a-3bd2-48f5-aa17-b7052295acac"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174206979*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"51ba7b24-cb55-4049-8d6c-ff3a373825be"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174208069*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"6668e53b-0dc6-4f1e-80da-d74c9de52a07"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174209175*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"dec99196-2185-43be-b373-d1668b66e4bc"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174210329*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"97779626-dd8e-460c-af58-9e3889221848"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174211465*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"ee39786b-61f8-4faf-b4c0-18f89854dc61"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174212578*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"0782075f-1729-47ac-9357-723512d1f007"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174213682*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"d1cf3dec-b711-456f-949e-1e38de32709b"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742147923`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"bf85bbe7-c124-42bb-a663-484a5fcb5136"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174215898*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"8cd1c668-84f4-4ea9-bf77-394e169c04bb"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174217018*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"e9f416ab-9d60-43cf-815b-3595e58e6039"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174218198*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"e231a013-fff8-49bf-8c11-8ba943ca354e"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174219303*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"fd19279c-e991-4a15-a454-3513496d6051"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742204323`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"d0918941-2612-4873-bf2b-e819e448d2ce"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.88608817422154*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"1da44316-f648-4329-bb46-58cf7b6b4864"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174222633*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"fe17f248-29c1-403d-890f-45b76d7f6ccd"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174223729*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"f837c0ce-5698-452f-b52b-7b6aaa444950"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174224873*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"ce903eeb-249c-4256-8531-b77646b49818"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174226005*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"a11119d8-55ed-4815-a786-10abea71ed63"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742271547`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"c0ceb099-a15e-4344-ab0e-38606fe87125"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174228285*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"e2b3facb-a80f-4ac0-8e0d-f8fd3f5b4e6f"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174229401*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"e0b13031-e306-4413-bd22-ad26e07565d8"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174230544*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"f1ece138-d00b-4b8f-b928-4560da39fb8f"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.88608817423173*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"60cbe6bf-4430-4066-b2ec-fee7a5b5ac0c"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.88608817423284*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"e0a229d6-7180-4945-b54b-80c920da9723"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174233963*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"74144976-bbf5-4eb3-a6a2-e54257d4ccfb"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174235125*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"dd65573e-42f8-46ec-a6ff-61c80899f01e"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.88608817423625*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"e0d8d048-4354-416a-bd9f-edcd463350e6"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742373943`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"c171e778-00e8-4257-abcc-e79fdf662009"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.88608817423853*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"80e02936-85a7-49e7-8f29-2d393d5406fc"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174239642*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"9be69505-49b4-446e-8b42-c3114125a838"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742407513`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"96ce1940-8bce-4830-850b-a7e5574b71ec"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742419024`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"1a3c7d4e-386e-477b-94a0-44fd23ef31b5"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742430553`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"218e2d86-db91-41f0-8b64-d619ea4c7fb9"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742442083`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"6bdfd2f7-a8b7-43d5-86ab-a46846d66d56"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742453613`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"afa4bcd0-baa3-447f-a18d-273c2d91747f"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174246481*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"421e5454-582a-406f-b501-d6af6d51db7f"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174247591*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"4ecd4199-4c32-41de-a654-2fa5d3048642"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742487288`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"f29a9ce2-fb13-408d-bfc2-63bb8e3e7559"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174249865*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"2870998c-b7cf-4872-9612-316db518d3fc"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174251004*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"07ad54fc-766f-4e03-a8ee-83cb305e6da8"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174252174*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"704a6e77-f535-433a-8623-a45d2a857000"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174253305*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"c6cf69e4-8e9d-45a7-943b-4ca95935d21d"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742544537`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"725f6abf-ed66-4fc3-bbc1-c4a4a377e9f0"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174255591*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"a81600f5-c64d-4afe-a6f8-708386f87672"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742567177`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"c18aab51-38dd-47b4-9de5-54f8e5614a08"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742578373`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"0b37e345-9b71-4b7c-87fc-33710a6cf757"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742589903`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"c0d518c4-26d4-44bf-b550-a9e6537ec9a1"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174260147*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"f3d0af43-daec-429c-b2c2-7fdee1e26f2a"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174261284*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"47715940-eec4-44c6-aa02-f0752ad02b9b"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174262443*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"339c21cf-ef16-4565-9341-fcf680fd50c8"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174263661*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"faa61de1-41e0-43d8-b6d0-3626408372bc"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742648153`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"c96a196a-a8a8-4f86-8334-b6a9565aa9a8"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174265967*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"1ac76ee8-0232-4f08-9958-0e0f6743088b"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174267124*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"a3bba646-a7ba-488a-8c64-7c2adc9939a5"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174268271*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"6fd4f5ca-7f45-499e-8e12-9877f36dd8ac"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174269415*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"7512358b-f0e8-47a8-98db-8f7a9b6c9d48"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742705603`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"7e09fbb1-c653-4686-b2f1-f3f3054a82f0"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174271698*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"8cc9b683-7125-4d41-a3d2-dd52f9e9198f"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174272822*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"12629d07-222d-4f54-ae1d-88d70954c2ad"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174273938*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"601f786f-aeed-45ff-ab5e-935747906fc1"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742751226`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"5226ecce-b723-4568-813c-b71859c565f9"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742762737`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"15f935c0-aedb-49fd-bd4e-81a304422ae2"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.88608817427744*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"a717308d-f4fe-4d0b-8c23-8b8fe822bf99"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174278596*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"1dc95b72-b474-4135-8475-d1e3d4127c99"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174279731*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"1c17765e-cf3c-49db-a2db-99ab240145da"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.88608817428086*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"119dfea6-29dd-4fbf-bbc6-bd1f62792002"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174281994*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"f7fbd317-c875-4e70-9bd9-1bd77b5b9cd8"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742831497`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"369ac2ff-d17c-4e3f-b459-f0a4056afc29"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742843*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"dfcc3a4c-209d-48d9-b378-2fb40ec843cf"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742855387`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"4a92c6dc-3935-45ca-bcc5-d312b3a203e2"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742866907`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"c30be304-fd73-4199-ba18-2bb26746d3c6"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742878313`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"190261f9-72e2-423e-814c-8f74de93200e"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174288974*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"fa1ad499-8db7-4577-a283-b9116157f5b8"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174290107*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"f5c91b99-51aa-4635-b5bd-c709f7a041c2"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174291252*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"b8a4b82b-bf71-451e-a824-9bf5142e28f4"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174292389*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"b499e498-1931-4cf9-bc10-b8c2f647dbb0"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174293521*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"33350c5d-6bfd-4086-8b9b-b94af91039ab"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174294655*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"9e7a7587-6478-4dd9-9975-34a5fb0d0316"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742958603`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"90fcd470-02cb-44af-b6e6-5b22f423b298"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174297118*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"9bfb5158-6f56-43d1-a84a-f6eadf3393ad"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742982893`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"1e06e5a4-4ae0-482a-8131-c91e20514b8d"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881742994833`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"7a2e38c7-752e-4ba3-9068-74b5fcb790c9"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174300624*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"b366c9ca-1662-4283-ab2c-54d188093976"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174301758*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"107a96ff-b84a-404f-8693-18ad1da9413b"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881743028927`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"d6dfc1fa-e0fb-426d-adb9-be12d24aacbd"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174304029*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"283876e3-cf9c-4955-afa4-33805d819054"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174305202*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"57d01571-dcf9-4d93-b2ba-7451219a0f3d"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881743063517`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"0c7c49de-d286-4654-aa1f-e9971ec3dade"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174307493*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"dc2815f7-6666-45b4-8fc6-97f323da65ce"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174308642*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"d4c73175-28f0-4ff9-98b5-63f2f70b77ef"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881743097763`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"5d9d12fb-1c38-4f8c-85e6-097d516ddddf"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174310923*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"a731c134-122f-4d0b-be69-1cf2b97c0420"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174312078*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"8249a4ea-a61e-4c75-80d8-85e71df12c9a"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881743132267`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"00cbc975-ade2-43a7-ab5c-21c3431ac2da"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881743143797`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"ab05c46f-f147-4e3d-94fe-34c1e6940163"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174315531*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"3977b55e-4b46-49dc-97ad-15fa14fca7bc"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174316689*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"3d5e6f2c-4295-43de-ada1-1d320f62b7ab"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881743178463`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"a0d546fc-e021-4690-a9fc-68ae2492ac20"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174318995*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"8d4b485b-e6fb-4883-9688-e44d9447c384"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881743201447`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"7e8617a7-cd9e-4513-a9ed-fabb2eb58954"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881743212976`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"1811c499-0d36-45e9-b294-87c00045a033"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174322447*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"e1f214e0-8c10-4cdb-9535-51f5a5a40565"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881743236*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"ce4b3541-54e8-4f23-8dd8-4b0e5f5a8e11"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174324781*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"3b1fd866-abd9-4ac0-ac92-87354c0d9dca"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174325926*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"3911d960-eeec-4b0c-b0f8-26464a721503"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.88608817432707*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"0be873e3-5b4d-4389-8dfe-6f47988a98df"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174328236*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"ac185302-3711-4e0f-8ff7-d1ffb9afe9e2"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174329517*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"c3f2c419-a5be-49ab-9370-3897812cc399"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.88608817433069*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"00b80cc4-2b33-4f38-814d-8c3ea7fcc9ce"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174331846*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"47c60517-26ba-41e0-bea9-5257275dcbb1"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174333043*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"0e3febae-c6f0-4f5d-9bd4-1433f42509e9"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174334197*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"79deeb86-2785-4456-b1f2-0947ee25da8f"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881743353567`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"a9a8b3d0-caa0-42df-99be-0c3bf7f40f95"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881743365097`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"3178d0af-7deb-4cc1-9699-0b72cc3676f6"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174337666*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"9bbba1b2-b9b2-4060-8541-c78f145ecd1d"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174338841*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"6a2e2f9f-3a34-4f30-bd6b-11dd341ffc2a"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.8860881743399982`*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"12a4e809-92c6-4851-a6d4-705d7aa96e11"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174341195*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"413dbda9-e2b0-4edf-a93c-ef282d4a3276"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.885477761908835*^9, 3.8854781096068363`*^9, 
  3.8854985118146133`*^9, 3.885559952755287*^9, 3.886088174342358*^9},
 CellLabel->
  "During evaluation of \
In[40]:=",ExpressionUUID->"a3cdeec1-f979-424b-9c81-aac48c11f5e0"]
}, Open  ]]
}, Closed]],

Cell["Cleanup :", "Text",
 CellChangeTimes->{{3.885498675541998*^9, 
  3.8854986824620657`*^9}},ExpressionUUID->"31fd3d04-2f7e-4642-a75c-\
0adb1250d1db"],

Cell[BoxData[{
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"t0", "=", "80"}], ",", 
   RowBox[{"t0", "<=", "83"}], ",", " ", 
   RowBox[{"++", "t0"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"s0", "=", "90"}], ",", 
     RowBox[{"s0", "<=", "95"}], ",", " ", 
     RowBox[{"++", "s0"}], ",", 
     RowBox[{"Run", "[", 
      RowBox[{
      "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_d_\>\"", "<>", 
       RowBox[{"ToString", "[", "s0", "]"}], "<>", "\"\<_\>\"", "<>", 
       RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_0.tables\>\""}], 
      "]"}]}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"t0", "=", "80"}], ",", 
   RowBox[{"t0", "<=", "83"}], ",", " ", 
   RowBox[{"++", "t0"}], ",", 
   RowBox[{"Run", "[", 
    RowBox[{
    "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_100_s_\>\"", "<>", 
     RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_0.tables\>\""}], 
    "]"}]}], "]"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGCQAmIQvURNq+7WxzeO+ofuNIPo9cpW3SB6kuceMD1tkh7H
bSB9LSgMTKdK9t0E0dt/3wbTZWeXHFL6BKSXB5wA0aH+lgWzgXQT4xEw3dEm
qToHSF/2NVcD0Q6160tA9Jo10pUgWqridMU8IL1kVXQliM7R5dRYAaT3fDPX
BtEbdmS82gCk32QfAtNNH+TYNwLp6tNKYJqj5y4viI7ffE8URL/jMtMB0UeM
/cB03/wK04tAWnFyJZhOi2Ne/QFI/6sWANN5FRXmf4H0Jr1ECxCt8EEgD0S3
PZAD0zyF8RNA9N7g+WD655c3i0G0QcSBZSB6y7ojsgyf3zgWCrwD0/sEq5VB
9JaWyaogetXeFdogmjv+PphWWib4UAqkTiUZTJ9q1z8k8wUYThMhNNvq2rVy
QLpU3mg9iAYAmFrv4A==
  "],
 CellLabel->"In[41]:=",ExpressionUUID->"e8fd4e7b-46fa-47a6-b6b9-7a265b4633b8"]
}, Closed]],

Cell[CellGroupData[{

Cell["9. Preparation of balanced tables for t with Thiele", "Subsubsection",
 CellChangeTimes->{{3.8848988356480513`*^9, 3.884898885300457*^9}, {
  3.8848989790907917`*^9, 3.884899014707972*^9}, {3.884899148222271*^9, 
  3.8848991548657093`*^9}, {3.884900465320161*^9, 3.884900487480994*^9}, {
  3.88504559198877*^9, 3.8850455967637873`*^9}, {3.885298728013455*^9, 
  3.88529879944774*^9}, {3.885318343413341*^9, 3.885318377092169*^9}, {
  3.885339585174281*^9, 3.885339587071835*^9}, {3.885377559713719*^9, 
  3.885377559831626*^9}, {3.885379154505856*^9, 3.885379159374908*^9}, {
  3.886009482312196*^9, 
  3.886009508442217*^9}},ExpressionUUID->"7ae28096-2ce4-47f3-87b4-\
9c04c89eba14"],

Cell["\<\
Create balancing tables for a single value of (d and s) and  all values of t \
in its range (multiple primes for rational reconstruction):\
\>", "Text",
 CellChangeTimes->{{3.884899310185462*^9, 3.8848993127946663`*^9}, {
  3.884899351515254*^9, 3.884899371543109*^9}, {3.884949492199955*^9, 
  3.884949493013489*^9}, {3.8852940389356117`*^9, 3.885294089072773*^9}, {
  3.88529672534163*^9, 3.885296725407778*^9}, {3.8854991506580067`*^9, 
  3.885499185300675*^9}, {3.885499242506957*^9, 
  3.885499256968726*^9}},ExpressionUUID->"dda056df-5eac-4588-a92a-\
cc6a413e8ee2"],

Cell["\<\
#!/bin/bash
for d in 100
do
    for s in 90
    do
        for t in {80..85}
        do
            for p in {1..4}
            do
        /Users/abelitsk/fire/FIRE6/bin/FIRE6p -v \[OpenCurlyDoubleQuote]$d\
\[CloseCurlyDoubleQuote]_\[CloseCurlyDoubleQuote]$s\[CloseCurlyDoubleQuote]_\
\[CloseCurlyDoubleQuote]$t\[CloseCurlyDoubleQuote]_\[CloseCurlyDoubleQuote]$p\
\[CloseCurlyDoubleQuote] -c \
/Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/doublebox \
--quiet
            done
        done
    done
done\
\>", "Text",
 CellChangeTimes->{{3.884898824704048*^9, 3.884898829232521*^9}, 
   3.8848988971003227`*^9, {3.88489922387921*^9, 3.8848992299403152`*^9}, {
   3.88489945700663*^9, 3.884899460920129*^9}, {3.8849000344370947`*^9, 
   3.884900036858601*^9}, {3.885039330178425*^9, 3.885039414116284*^9}, {
   3.885045154496607*^9, 3.885045156029216*^9}, 3.885294103016499*^9, {
   3.8852942293329697`*^9, 3.885294229616486*^9}, {3.885294439065618*^9, 
   3.885294452726622*^9}, 3.88529670607543*^9, 3.8853187537970743`*^9, {
   3.885377057703143*^9, 3.885377057806027*^9}, {3.88537717399019*^9, 
   3.885377175079917*^9}, 3.885499230405177*^9, 3.88608155350075*^9, {
   3.886085505780101*^9, 
   3.8860855116049423`*^9}},ExpressionUUID->"613b0eb1-d2f5-4c7c-acc9-\
230a4ca99365"],

Cell["Thiele reconstruction for  t for a single value of s and d:", "Text",
 CellChangeTimes->{{3.885039454487277*^9, 3.8850395222141943`*^9}, {
  3.885377032038211*^9, 
  3.8853770379656487`*^9}},ExpressionUUID->"f1d59b4b-126c-4f99-adc0-\
225af6ecb7d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"t0", "=", "80"}], ",", 
   RowBox[{"t0", "<=", "85"}], ",", " ", 
   RowBox[{"++", "t0"}], ",", 
   RowBox[{"RationalReconstructTables", "[", 
    RowBox[{
     RowBox[{
     "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_100_90_\>\"", "<>", 
      RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_0.tables\>\""}], ",", 
     "4"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.884897265317217*^9, 3.884897310898704*^9}, {
   3.884897369816856*^9, 3.8848973738839808`*^9}, {3.884898369455394*^9, 
   3.884898370697612*^9}, {3.8849000444406*^9, 3.884900046874477*^9}, {
   3.8850452691500807`*^9, 3.885045314520442*^9}, {3.885292417790934*^9, 
   3.885292422125184*^9}, {3.8852938647976723`*^9, 3.88529387372825*^9}, {
   3.8852945014840393`*^9, 3.885294536864828*^9}, {3.885298630358411*^9, 
   3.88529863486458*^9}, {3.885318773171068*^9, 3.885318788344893*^9}, {
   3.885377061555973*^9, 3.8853770617175703`*^9}, {3.885377266759988*^9, 
   3.885377285575636*^9}, {3.8854993664040403`*^9, 3.885499385309568*^9}, 
   3.88608155351075*^9, {3.886085515462214*^9, 3.8860855222157288`*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"7703251d-9ec2-4d5a-ab4e-3009e97fce9b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.8852946405807457`*^9, 
   3.8852959775056047`*^9, 3.8852969650803137`*^9, 3.885300920185234*^9, {
   3.885377279176849*^9, 3.88537728720861*^9}, {3.885499380316554*^9, 
   3.885499389555986*^9}, 3.885560052423132*^9, 3.8860883066408243`*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"55c4c0d4-77a8-4458-a923-fd76b7b32d33"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.8852946405807457`*^9, 
   3.8852959775056047`*^9, 3.8852969650803137`*^9, 3.885300920185234*^9, {
   3.885377279176849*^9, 3.88537728720861*^9}, {3.885499380316554*^9, 
   3.885499389555986*^9}, 3.885560052423132*^9, 3.886088306642665*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"8a1f0e8c-9a18-4254-ae44-38f0f03e73a9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.8852946405807457`*^9, 
   3.8852959775056047`*^9, 3.8852969650803137`*^9, 3.885300920185234*^9, {
   3.885377279176849*^9, 3.88537728720861*^9}, {3.885499380316554*^9, 
   3.885499389555986*^9}, 3.885560052423132*^9, 3.886088306647537*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"e510f5b7-80f4-433a-a0c0-baeb24be55e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.8852946405807457`*^9, 
   3.8852959775056047`*^9, 3.8852969650803137`*^9, 3.885300920185234*^9, {
   3.885377279176849*^9, 3.88537728720861*^9}, {3.885499380316554*^9, 
   3.885499389555986*^9}, 3.885560052423132*^9, 3.886088306665495*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"71cb47d0-8db4-4384-85be-dd4a82a80516"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.8852946405807457`*^9, 
   3.8852959775056047`*^9, 3.8852969650803137`*^9, 3.885300920185234*^9, {
   3.885377279176849*^9, 3.88537728720861*^9}, {3.885499380316554*^9, 
   3.885499389555986*^9}, 3.885560052423132*^9, 3.886088306667227*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"bfa2ef40-3cdb-49eb-8967-822a2359c579"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rational reconstruction stable after \"\>", 
   "\[InvisibleSpace]", "2", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Rational reconstruction stable after ", 2, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.884897312287076*^9, 3.884897377206356*^9, 3.884898404926188*^9, 
   3.884900088772786*^9, 3.8850482628746147`*^9, 3.885290888350019*^9, 
   3.885293768290482*^9, 3.885293917431117*^9, 3.8852946405807457`*^9, 
   3.8852959775056047`*^9, 3.8852969650803137`*^9, 3.885300920185234*^9, {
   3.885377279176849*^9, 3.88537728720861*^9}, {3.885499380316554*^9, 
   3.885499389555986*^9}, 3.885560052423132*^9, 3.886088306668618*^9},
 CellLabel->
  "During evaluation of \
In[43]:=",ExpressionUUID->"3fc32241-fa8e-41a2-8618-f74c8561ebbb"]
}, Open  ]]
}, Closed]],

Cell["Cleanup :", "Text",
 CellChangeTimes->{{3.885499411566922*^9, 
  3.885499419789084*^9}},ExpressionUUID->"a7c7f222-01b6-437b-a068-\
3d7ced867ba5"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"p0", "=", "1"}], ",", 
   RowBox[{"p0", "<=", "4"}], ",", " ", 
   RowBox[{"++", "p0"}], ",", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"t0", "=", "80"}], ",", 
     RowBox[{"t0", "<=", "85"}], ",", " ", 
     RowBox[{"++", "t0"}], ",", 
     RowBox[{"Run", "[", 
      RowBox[{
      "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_100_90_\>\"", "<>", 
       RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_\>\"", "<>", 
       RowBox[{"ToString", "[", "p0", "]"}], "<>", "\"\<.tables\>\""}], 
      "]"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.885499423145913*^9, 3.8854994704377413`*^9}, 
   3.886081553520845*^9, {3.886085519807617*^9, 3.88608553184496*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"01d60e60-4a7f-4df1-8e36-b05e6fc1e7aa"],

Cell["Thiele reconstruction of t for a single value of (d and s):", "Text",
 CellChangeTimes->{{3.885039454487277*^9, 3.885039502049941*^9}, {
  3.885049018928418*^9, 3.885049027344819*^9}, {3.885298874252933*^9, 
  3.885298896153322*^9}, {3.885377078298554*^9, 3.885377083697933*^9}, {
  3.885499308674955*^9, 
  3.88549931574091*^9}},ExpressionUUID->"13077c01-f710-487a-9f2c-\
6e9d8ae4c36c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ThieleReconstructTables", "[", 
  RowBox[{
  "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/TEMP/\
doublebox_100_90_t_0.tables\>\"", ",", 
   RowBox[{"t", "->", 
    RowBox[{"Range", "[", 
     RowBox[{"80", ",", "85"}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.885291113230854*^9, 3.885291113383101*^9}, {
   3.885291192539163*^9, 3.885291306859187*^9}, 3.88529133978354*^9, {
   3.885291381796329*^9, 3.88529138246734*^9}, 3.8852938239276342`*^9, {
   3.885293898666144*^9, 3.8852939100360394`*^9}, {3.8852957164348297`*^9, 
   3.885295721206335*^9}, {3.885298591877583*^9, 3.885298617013974*^9}, {
   3.885318271423499*^9, 3.88531833161369*^9}, {3.8853363795687017`*^9, 
   3.885336384608654*^9}, {3.885402465630807*^9, 3.8854024692670927`*^9}, {
   3.885421026935937*^9, 3.8854210288841553`*^9}, {3.885463702180863*^9, 
   3.885463711297886*^9}, 3.8854642781230497`*^9, {3.8854643574641523`*^9, 
   3.885464361260696*^9}, 3.885464755646703*^9, {3.885466699745924*^9, 
   3.885466700103541*^9}, {3.885466859225456*^9, 3.8854668704652243`*^9}, {
   3.8854679998553247`*^9, 3.88546800467305*^9}, {3.885468268418694*^9, 
   3.885468269270872*^9}, {3.885468337240766*^9, 3.885468337288113*^9}, {
   3.885478591108376*^9, 3.885478595582102*^9}, {3.885480726630361*^9, 
   3.885480726644642*^9}, {3.88548081602746*^9, 3.885480818205833*^9}, {
   3.88548584869975*^9, 3.88548585227155*^9}, {3.8854934143047457`*^9, 
   3.885493439917214*^9}, {3.885499512297591*^9, 3.885499533185789*^9}, {
   3.8854995732233953`*^9, 3.8854995826013002`*^9}, 3.886081553526095*^9, {
   3.8860855371666203`*^9, 3.886085538775618*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"60fe15b6-a196-4a86-b1b2-b53eec80a9c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Thiele reconstruction stable after \"\>", "\[InvisibleSpace]", 
   "5", "\[InvisibleSpace]", "\<\" steps\"\>"}],
  SequenceForm["Thiele reconstruction stable after ", 5, " steps"],
  Editable->False]], "Print",
 CellChangeTimes->{{3.885499564690302*^9, 3.8854995864676332`*^9}, 
   3.885560061033955*^9, 3.886088321518285*^9},
 CellLabel->
  "During evaluation of \
In[45]:=",ExpressionUUID->"833fe528-c980-4e21-85e2-c2de636ac61a"]
}, Open  ]],

Cell["Cleanup :", "Text",
 CellChangeTimes->{{3.885499411566922*^9, 
  3.885499419789084*^9}},ExpressionUUID->"c3bd5345-08d9-41af-9ec8-\
06f90585442a"],

Cell[BoxData[
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"t0", "=", "80"}], ",", 
   RowBox[{"t0", "<=", "85"}], ",", " ", 
   RowBox[{"++", "t0"}], ",", 
   RowBox[{"Run", "[", 
    RowBox[{
    "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_100_90_\>\"", "<>", 
     RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_0.tables\>\""}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.885499423145913*^9, 3.8854994704377413`*^9}, {
   3.885499624795341*^9, 3.885499637993052*^9}, 3.8860815535313272`*^9, {
   3.886085542057078*^9, 3.88608554214056*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"e459a448-ffb3-4fa7-aae1-8acad81db1f9"]
}, Closed]],

Cell[CellGroupData[{

Cell["10. Balanced Newton reconstruction of t", "Subsubsection",
 CellChangeTimes->{{3.8848988356480513`*^9, 3.884898885300457*^9}, {
  3.8848989790907917`*^9, 3.884899014707972*^9}, {3.884899148222271*^9, 
  3.8848991548657093`*^9}, {3.884900465320161*^9, 3.884900487480994*^9}, {
  3.88504559198877*^9, 3.8850455967637873`*^9}, {3.885298728013455*^9, 
  3.88529879944774*^9}, {3.8852988382768183`*^9, 3.885298841559622*^9}, {
  3.885318379086771*^9, 3.88531838003614*^9}, {3.885377563868415*^9, 
  3.8853775644290857`*^9}, {3.886009569355809*^9, 
  3.886009577339966*^9}},ExpressionUUID->"7c165ed7-ca66-4c52-8961-\
a8ab310ea2aa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"BalancedNewtonReconstructTables", "[", 
  RowBox[{
  "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/TEMP/\
doublebox_d_s_t_0.tables\>\"", ",", 
   RowBox[{"t", "->", 
    RowBox[{"Range", "[", 
     RowBox[{"80", ",", "83"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"d", "->", "100"}], ",", 
     RowBox[{"s", "->", "90"}]}], "}"}], ",", 
   RowBox[{"Silent", "->", "False"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.885476805074078*^9, 3.885476816268187*^9}, {
   3.885476903041627*^9, 3.885476905007263*^9}, {3.8854984464085617`*^9, 
   3.8854984497177963`*^9}, {3.885498494609748*^9, 3.885498500115838*^9}, {
   3.885499679870331*^9, 3.885499706373837*^9}, {3.885553448559196*^9, 
   3.885553448695198*^9}, 3.886081553536414*^9, {3.886088331508121*^9, 
   3.886088331580247*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"3fb7e53c-8adf-47e9-b63a-bc566e34faac"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335281901*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"ab4f11c0-4f12-40b4-86bb-084826f32272"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335283801*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"b55b611d-133c-4bb6-9447-2c21d6279b9a"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335286406*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"eec0890a-f281-467c-8de0-61a254259745"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335288055*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"6ecdf205-18ec-4c97-9d10-2e910843c1bb"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335289598*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"d44fa946-0615-434c-97d1-b1146b95400a"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335291133*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"d36a7205-6a51-4f3f-927d-45f98cf3931b"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335292605*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"dda07d42-63d0-45cf-b9c2-6087f8d147a7"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.88608833529399*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"ac334668-1cb5-4050-a3d2-e23dfdb3be8e"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335295372*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"ab7c3994-3a43-4a24-938d-f380d609052b"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335296833*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"25a3af58-5566-4630-8658-e51997deb004"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.8860883352983522`*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"b7c50193-caa5-49db-8055-281478e3ad47"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.8860883352998133`*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"f989c698-c3b0-4988-a409-1b62397f690e"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335301207*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"4f321fad-d002-43e3-9bd3-4041ff707a17"],

Cell[BoxData["\<\"Newton reconstruction stable after 3 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335302553*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"15480987-c261-479b-9f5d-cbd87a0ef1d0"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.8860883353038387`*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"dcaf7081-d6d2-4b0e-92e4-a3debedc1fce"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335305094*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"3eeaf2c2-a11b-48fe-a405-d1ac8b456e40"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335306329*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"efac7e52-519c-47b2-8460-9554deb49552"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335307569*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"15c82652-02ee-4063-84cb-fbe00a7c56d6"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335308839*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"96f27f25-ce49-45a6-aa3b-8bd089dbdee9"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335310093*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"cc66948a-215b-4895-8469-c82a13517252"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335311351*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"63a95680-4bb3-4818-b189-970cda9cd371"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335312643*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"be25bb95-584d-4527-8e59-5d176bee7d5c"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335313867*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"1ef860ab-9923-48cb-a4ee-da411498f565"],

Cell[BoxData["\<\"Newton reconstruction stable after 2 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.8860883353150873`*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"448747f8-055f-48dd-b45f-4b156d6d9f15"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335316327*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"df92a4e2-ad3a-4ea5-a0fc-96d21991dca9"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335317604*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"8df50955-15db-4e5f-bd70-242b4a4c7f9f"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335318885*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"b155ef92-2d54-47d7-9fe3-760a0d9edde3"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335320086*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"b0fc0290-3aba-45ee-b150-be5f72a462f6"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335321278*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"51635c42-c541-4aa9-a33c-5e01e352ce92"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.8860883353224277`*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"84704a80-3b16-4abe-af4d-f28defc4ef67"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.88608833532358*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"408f43dc-bfde-42dd-8d5b-6a867aa8d63f"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335324731*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"7a37ce7e-cd0b-4523-8555-9307f8af2495"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335325877*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"e4ada6c7-2907-4067-b000-4310b5b3d3a9"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.8860883353270283`*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"7a93053f-bb21-43b4-a14f-de7065363ac4"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335328148*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"1d9f27f4-c4ba-4ea4-a882-5435ddebd55b"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335329273*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"76d3994b-9340-4e14-a1fa-8f4b046473da"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335330406*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"0afd7ff6-95ed-47cd-9ccf-18b5e27e759b"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.88608833533153*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"ed4969e5-1ba5-40f9-bf90-7cfb211679a1"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.8860883353326893`*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"a3204ea0-f839-454b-9a15-a236f377f937"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.8860883353338127`*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"b58395ac-f7a7-4c69-99d0-747a5e9d2f37"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.8860883353349323`*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"606c338d-ff90-461f-920a-12a2d5f609ad"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335336062*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"6978d3f9-4728-4e54-bec3-ab4001dc669a"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335337233*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"7c15512c-4652-461e-91aa-e0fd2c555314"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.8860883353383617`*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"5012bdc1-42c4-4a0e-a28b-84947a524c2d"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335339508*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"e732713c-1e88-49dd-8271-68cd5910c828"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335340643*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"98d56d6a-c085-438f-a05a-be97704b5d07"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.886088335341783*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"cc82c238-8086-4e52-999f-e6d3aadc7d80"],

Cell[BoxData["\<\"Newton reconstruction stable after 1 steps\"\>"], "Print",
 CellChangeTimes->{3.88549971318646*^9, 3.885560073358416*^9, 
  3.8860883353429213`*^9},
 CellLabel->
  "During evaluation of \
In[47]:=",ExpressionUUID->"14b05ad9-a15d-445d-824d-2483fae4d293"]
}, Open  ]]
}, Closed]],

Cell["Cleanup :", "Text",
 CellChangeTimes->{{3.885499411566922*^9, 
  3.885499419789084*^9}},ExpressionUUID->"2506ae5f-0d32-40ab-abf6-\
00b23e35ef6b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"t0", "=", "80"}], ",", 
    RowBox[{"t0", "<=", "83"}], ",", " ", 
    RowBox[{"++", "t0"}], ",", 
    RowBox[{"Run", "[", 
     RowBox[{
     "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_d_s_\>\"", "<>", 
      RowBox[{"ToString", "[", "t0", "]"}], "<>", "\"\<_0.tables\>\""}], 
     "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Run", "[", 
   "\"\<rm /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/\
TEMP/doublebox_100_90_t_0.tables\>\"", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.885499423145913*^9, 3.8854994704377413`*^9}, {
  3.885499624795341*^9, 3.885499637993052*^9}, {3.885499883944343*^9, 
  3.885499926795288*^9}, {3.8860815535435143`*^9, 3.886081553544529*^9}, {
  3.886085547673341*^9, 3.8860855501474447`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"1cb030d6-bff8-4643-9450-72dd388e1cb4"]
}, Closed]],

Cell[CellGroupData[{

Cell["11. Comparison", "Subsubsection",
 CellChangeTimes->{{3.8848988356480513`*^9, 3.884898885300457*^9}, {
  3.8848989790907917`*^9, 3.884899014707972*^9}, {3.884899148222271*^9, 
  3.8848991548657093`*^9}, {3.884900465320161*^9, 3.884900487480994*^9}, {
  3.88504559198877*^9, 3.8850455967637873`*^9}, {3.885298728013455*^9, 
  3.88529879944774*^9}, {3.8852988382768183`*^9, 3.885298841559622*^9}, {
  3.885318379086771*^9, 3.88531838003614*^9}, {3.885377563868415*^9, 
  3.8853775644290857`*^9}, {3.885499756519061*^9, 
  3.885499771836604*^9}},ExpressionUUID->"e3e24c13-70b7-442f-9304-\
d30dec455372"],

Cell[BoxData[
 RowBox[{
  RowBox[{
  "Run", "[", 
   "\"\</Users/abelitsk/fire/FIRE6/bin/FIRE6 -c \
/Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/doublebox\>\"\
", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8849001980198383`*^9, 3.884900209070305*^9}, 
   3.885308125776889*^9, {3.885377432602457*^9, 3.885377434097301*^9}, {
   3.885499778269236*^9, 3.885499779100054*^9}, {3.8854999400336857`*^9, 
   3.885499944396575*^9}, 3.886081553548884*^9},
 CellLabel->"In[50]:=",ExpressionUUID->"0e61421a-5945-4fe2-98ff-6a266ee1a55a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CompareTables", "[", 
  RowBox[{
  "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/TEMP/\
doublebox.tables\>\"", ",", 
   "\"\</Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/TEMP/\
doublebox_d_s_t_0.tables\>\""}], "]"}]], "Input",
 CellChangeTimes->{{3.757224875937705*^9, 3.757224890856089*^9}, {
  3.8848969967723293`*^9, 3.884897002933181*^9}, {3.8849000785728207`*^9, 
  3.884900084159812*^9}, {3.885308168661604*^9, 3.885308168871087*^9}, {
  3.885402110437807*^9, 3.8854021154602118`*^9}, {3.885500057758294*^9, 
  3.8855000920368643`*^9}, {3.885500143918116*^9, 3.885500144513342*^9}, {
  3.886081553553748*^9, 3.886081553554867*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"98a72e2b-04b1-4129-8733-16f2debab33b"],

Cell[BoxData[
 RowBox[{"{", "0", "}"}]], "Output",
 CellChangeTimes->{
  3.757224891286252*^9, {3.8848969839257917`*^9, 3.884897004733389*^9}, 
   3.884897036461285*^9, 3.884898551669114*^9, 3.884900459108522*^9, 
   3.8853081363516493`*^9, 3.8853081697945766`*^9, 3.8854021165294437`*^9, {
   3.8855000704154663`*^9, 3.88550009311596*^9}, 3.88550014538335*^9, 
   3.8855600911750298`*^9, 3.8860884574892883`*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"f43f9299-2cd8-495b-9381-057f1800bbc2"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1230, 810},
WindowMargins->{{5, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Mac OS X ARM (64-bit) (November 18, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c3cb0339-48d7-4af4-b458-6e2c8e8fb22f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 546, 8, 54, "Subsection",ExpressionUUID->"73a4f02b-5278-47df-878d-2d997755997d"],
Cell[CellGroupData[{
Cell[1151, 34, 223, 4, 45, "Subsubsection",ExpressionUUID->"ffc73ac7-146e-4d43-a0c5-5719de64c0f5"],
Cell[1377, 40, 176, 2, 30, "Input",ExpressionUUID->"18b3012a-2f34-4891-b321-225f95dcfe79"],
Cell[CellGroupData[{
Cell[1578, 46, 382, 8, 52, "Input",ExpressionUUID->"6edb9ed6-6ac7-42e9-b89b-f001804c112b"],
Cell[1963, 56, 388, 7, 24, "Print",ExpressionUUID->"30d76fc5-95f0-463d-b130-aa15b164a25b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2388, 68, 2971, 90, 157, "Input",ExpressionUUID->"81d67236-ec8a-4aac-bcd1-8d8598428fe7"],
Cell[CellGroupData[{
Cell[5384, 162, 450, 8, 24, "Print",ExpressionUUID->"8af719c4-355f-4637-ab13-22f960bce75f"],
Cell[5837, 172, 578, 12, 24, "Print",ExpressionUUID->"6b1d210a-5b19-44ec-b44a-3e759d20d300"],
Cell[6418, 186, 457, 8, 24, "Print",ExpressionUUID->"ba326074-5a6e-4cde-bfca-d1e8f4f3b8e5"],
Cell[6878, 196, 463, 8, 24, "Print",ExpressionUUID->"15821507-5d3b-4b83-a6eb-628b8f197e80"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[7402, 211, 556, 8, 37, "Subsubsection",ExpressionUUID->"ef63ed06-6dff-4eb8-9dc7-17858bbb9c62"],
Cell[7961, 221, 290, 4, 35, "Text",ExpressionUUID->"c0a0295c-03f5-4273-97f4-38aa948c1a17"],
Cell[8254, 227, 1050, 24, 242, "Text",ExpressionUUID->"af4e31e2-4cf0-4d5e-b494-f2a6570bcf84"],
Cell[9307, 253, 158, 3, 35, "Text",ExpressionUUID->"20290e8c-9cbd-4daf-8097-742c2f158962"],
Cell[9468, 258, 384, 8, 35, "Text",ExpressionUUID->"4d708423-e9b5-46f5-af0a-748c61bf2a14"],
Cell[9855, 268, 1399, 28, 196, "Text",ExpressionUUID->"6cd161e3-4425-40b7-ae3a-b59b234080af"],
Cell[11257, 298, 198, 3, 35, "Text",ExpressionUUID->"c38e8160-b718-4def-8ec7-319c124b8ff4"],
Cell[CellGroupData[{
Cell[11480, 305, 1590, 28, 73, "Input",ExpressionUUID->"26335530-aa57-4fdb-b6ee-330d7444fc92"],
Cell[CellGroupData[{
Cell[13095, 337, 351, 6, 24, "Print",ExpressionUUID->"b5d988fd-b1e5-4ff8-8b17-813ad34ae680"],
Cell[13449, 345, 349, 6, 24, "Print",ExpressionUUID->"b7714613-825f-4e5e-8c13-365740d95e0e"],
Cell[13801, 353, 348, 6, 24, "Print",ExpressionUUID->"a7634fe6-1754-411b-ac08-8db7c061873c"],
Cell[14152, 361, 348, 6, 24, "Print",ExpressionUUID->"91be2293-7fd5-4bb8-b88f-a3fb79f41d19"],
Cell[14503, 369, 349, 6, 24, "Print",ExpressionUUID->"4454a459-82eb-43ab-a37e-f56ccaf04d0a"],
Cell[14855, 377, 349, 6, 24, "Print",ExpressionUUID->"5084ade6-3f32-42af-b352-d669e8906ded"],
Cell[15207, 385, 349, 6, 24, "Print",ExpressionUUID->"8fa5b6a1-0e0a-45de-beda-2ba709acbb0e"],
Cell[15559, 393, 348, 6, 24, "Print",ExpressionUUID->"a999847e-9237-4af9-8a36-e84b32467752"],
Cell[15910, 401, 349, 6, 24, "Print",ExpressionUUID->"d4298d6a-a829-4c9a-b454-a90b79c39f8a"],
Cell[16262, 409, 351, 6, 24, "Print",ExpressionUUID->"b916cec2-d20f-481a-8c27-7573df54aa0e"],
Cell[16616, 417, 349, 6, 24, "Print",ExpressionUUID->"34390c80-fb30-4550-aecd-07d68915b982"],
Cell[16968, 425, 349, 6, 24, "Print",ExpressionUUID->"3d2ef244-f6a3-41ce-a59b-0f5f24419e9e"],
Cell[17320, 433, 351, 6, 24, "Print",ExpressionUUID->"e69a62ee-a164-463f-9379-fdcc8cb38428"],
Cell[17674, 441, 351, 6, 24, "Print",ExpressionUUID->"23771e0c-4374-4b7c-8e09-7cb003b29e09"],
Cell[18028, 449, 349, 6, 24, "Print",ExpressionUUID->"539413bc-bd50-4b5f-bfb3-d8860738655f"],
Cell[18380, 457, 348, 6, 24, "Print",ExpressionUUID->"5502298f-4b5a-4951-be42-732a83ad3704"],
Cell[18731, 465, 351, 6, 24, "Print",ExpressionUUID->"3fe43d97-46bd-4165-97a0-265a530fdf0c"],
Cell[19085, 473, 348, 6, 24, "Print",ExpressionUUID->"ac8a5598-fa10-4015-a21f-ea2f579a1f8c"],
Cell[19436, 481, 349, 6, 24, "Print",ExpressionUUID->"975ed83a-28e5-4a79-aa81-7f586c8d61b7"],
Cell[19788, 489, 351, 6, 24, "Print",ExpressionUUID->"e600b61d-0dba-427b-a44a-f81e3e36370b"],
Cell[20142, 497, 348, 6, 24, "Print",ExpressionUUID->"6104af15-820f-45a9-af5a-f49b3f99327f"],
Cell[20493, 505, 349, 6, 24, "Print",ExpressionUUID->"79cfeae8-1039-4490-b3b0-9c481cf1179c"],
Cell[20845, 513, 349, 6, 24, "Print",ExpressionUUID->"ca247ae8-7b8e-4934-bc42-2de3df1f9e6a"],
Cell[21197, 521, 349, 6, 24, "Print",ExpressionUUID->"faac90e0-453f-4d32-be27-e95cd6a7d52f"],
Cell[21549, 529, 349, 6, 24, "Print",ExpressionUUID->"c018a4b3-bee9-43eb-8f21-e504bf6fcfb2"],
Cell[21901, 537, 349, 6, 24, "Print",ExpressionUUID->"279cfd0e-7986-4055-9c75-70531e44ead3"],
Cell[22253, 545, 351, 6, 24, "Print",ExpressionUUID->"de619126-9732-4342-a9b4-3d13d20f7d88"],
Cell[22607, 553, 351, 6, 24, "Print",ExpressionUUID->"2e38b780-8940-44ff-aaab-5b7e19ebb230"],
Cell[22961, 561, 349, 6, 24, "Print",ExpressionUUID->"5e026746-d989-479e-a899-c4b905369260"],
Cell[23313, 569, 351, 6, 24, "Print",ExpressionUUID->"a0a7b58d-ca8e-4341-b364-4f718ee227d8"],
Cell[23667, 577, 351, 6, 24, "Print",ExpressionUUID->"b5b96db9-ef9d-490d-bcdc-7abadeb4042a"],
Cell[24021, 585, 349, 6, 24, "Print",ExpressionUUID->"070f9930-a195-4314-996b-86a5765b8502"],
Cell[24373, 593, 349, 6, 24, "Print",ExpressionUUID->"fb5edb7d-ce1d-4623-a715-47c573e57904"],
Cell[24725, 601, 348, 6, 24, "Print",ExpressionUUID->"372f6ce5-81c3-4f24-9348-2ede9d10502e"],
Cell[25076, 609, 349, 6, 24, "Print",ExpressionUUID->"5aae3318-b3c1-4453-8e45-8364ac658596"],
Cell[25428, 617, 351, 6, 24, "Print",ExpressionUUID->"b70894ab-cbec-439e-9c5c-6652bfd373e5"],
Cell[25782, 625, 349, 6, 24, "Print",ExpressionUUID->"806e126f-f4cf-402d-9266-e393ae2f744b"],
Cell[26134, 633, 349, 6, 24, "Print",ExpressionUUID->"70c80ba9-d1e6-4e3f-bd32-05c9a114169d"],
Cell[26486, 641, 349, 6, 24, "Print",ExpressionUUID->"df64d90a-ba26-4ab4-be4c-67eec95aea8f"],
Cell[26838, 649, 349, 6, 24, "Print",ExpressionUUID->"5b73713a-3c68-4df9-b98c-4c75bbb28197"],
Cell[27190, 657, 349, 6, 24, "Print",ExpressionUUID->"b696d672-1bd3-471e-b468-9495eb38c3a1"],
Cell[27542, 665, 349, 6, 24, "Print",ExpressionUUID->"2d2c0bdf-c190-4909-90f9-69ea08f10f86"],
Cell[27894, 673, 349, 6, 24, "Print",ExpressionUUID->"d2d39060-9631-40e3-a738-96b2a567be7d"],
Cell[28246, 681, 349, 6, 24, "Print",ExpressionUUID->"df50f28f-dc01-471c-85f6-52c1d965312b"],
Cell[28598, 689, 349, 6, 24, "Print",ExpressionUUID->"3f478cdd-4e18-48b8-b60d-5a326c128a49"],
Cell[28950, 697, 349, 6, 24, "Print",ExpressionUUID->"06fdc561-5f96-4864-bdeb-1f976df2f0c7"],
Cell[29302, 705, 349, 6, 24, "Print",ExpressionUUID->"4ef1de0d-89fb-477f-bf43-c2cf12473638"],
Cell[29654, 713, 349, 6, 24, "Print",ExpressionUUID->"b7715bab-0818-44d3-bcea-9ab1c460730e"],
Cell[30006, 721, 349, 6, 24, "Print",ExpressionUUID->"f3546310-70c3-4d6f-8a15-03182f70b140"],
Cell[30358, 729, 349, 6, 24, "Print",ExpressionUUID->"96de86cb-69f9-49f5-8aad-b6a9397a70a8"],
Cell[30710, 737, 349, 6, 24, "Print",ExpressionUUID->"2c2edb78-03bf-48b3-a381-75f3e6c29b03"],
Cell[31062, 745, 349, 6, 24, "Print",ExpressionUUID->"6fabf5df-2832-409e-bb0c-b88ba719dd02"],
Cell[31414, 753, 348, 6, 24, "Print",ExpressionUUID->"e807d4e9-54ab-4938-845b-2ffc28b49eb1"],
Cell[31765, 761, 351, 6, 24, "Print",ExpressionUUID->"7ccba20c-7399-4020-9053-be0be0999599"],
Cell[32119, 769, 349, 6, 24, "Print",ExpressionUUID->"ca94113f-71de-4756-bada-14c3811d47a4"],
Cell[32471, 777, 349, 6, 24, "Print",ExpressionUUID->"0ba3190e-8248-4d0e-99b4-92da19bef812"],
Cell[32823, 785, 349, 6, 24, "Print",ExpressionUUID->"dddab2be-05e2-4ec0-846b-edabdcd56d36"],
Cell[33175, 793, 349, 6, 24, "Print",ExpressionUUID->"d1533dae-7bbd-44ef-b0e2-496e2f961f78"],
Cell[33527, 801, 349, 6, 24, "Print",ExpressionUUID->"3619557c-8f6c-4126-9217-62bdfaa2bfd4"],
Cell[33879, 809, 349, 6, 24, "Print",ExpressionUUID->"429a42a9-2c0e-472b-a547-564c7744e30b"],
Cell[34231, 817, 349, 6, 24, "Print",ExpressionUUID->"12239500-477c-4756-b876-cef080eb8b89"],
Cell[34583, 825, 349, 6, 24, "Print",ExpressionUUID->"b023886c-92fd-4c80-9809-d671def776af"],
Cell[34935, 833, 349, 6, 24, "Print",ExpressionUUID->"f653131f-75f0-498a-a850-656916138ca9"],
Cell[35287, 841, 351, 6, 24, "Print",ExpressionUUID->"aec3dccc-08e0-49fc-a51b-ee4e6762c1be"],
Cell[35641, 849, 349, 6, 24, "Print",ExpressionUUID->"2f9217d4-d924-44d4-91da-781f85882915"],
Cell[35993, 857, 349, 6, 24, "Print",ExpressionUUID->"c0d6af93-cbdc-4f93-ab96-b424f55fb68d"],
Cell[36345, 865, 349, 6, 24, "Print",ExpressionUUID->"c16610a9-6f4d-4744-8c15-ef214b6060ec"],
Cell[36697, 873, 351, 6, 24, "Print",ExpressionUUID->"ffe0be8f-fa0a-4561-ba63-c8bb0bbb1e67"],
Cell[37051, 881, 351, 6, 24, "Print",ExpressionUUID->"5b299137-f355-42da-beb1-1bf896414cdd"],
Cell[37405, 889, 351, 6, 24, "Print",ExpressionUUID->"75a85872-9f39-43c0-97e1-7ea8ac713a3a"],
Cell[37759, 897, 348, 6, 24, "Print",ExpressionUUID->"b6581f92-7408-4a8b-9fed-ea6691125a25"],
Cell[38110, 905, 349, 6, 24, "Print",ExpressionUUID->"5b0b709b-46e4-4e3d-88bb-2419591f804b"],
Cell[38462, 913, 349, 6, 24, "Print",ExpressionUUID->"f83c04ac-b5e6-49fb-b117-607af9089b6a"],
Cell[38814, 921, 349, 6, 24, "Print",ExpressionUUID->"17db9505-7c50-497d-b34d-718024b8bc7f"],
Cell[39166, 929, 349, 6, 24, "Print",ExpressionUUID->"01e26e6d-702b-43e2-af4c-a3aec955048b"],
Cell[39518, 937, 351, 6, 24, "Print",ExpressionUUID->"c4fde364-b8a9-47a2-90eb-1094f6657d34"],
Cell[39872, 945, 349, 6, 24, "Print",ExpressionUUID->"b15141b1-3baa-45fb-ad73-f242c1f1e4ae"],
Cell[40224, 953, 349, 6, 24, "Print",ExpressionUUID->"28052d00-0fb1-48a2-a81a-9b4a1bdfc84a"],
Cell[40576, 961, 349, 6, 24, "Print",ExpressionUUID->"04eca830-83c2-4c0c-882c-2adf87482b7c"],
Cell[40928, 969, 349, 6, 24, "Print",ExpressionUUID->"f3691a4f-4d36-4821-acdd-e60ff676fbe5"],
Cell[41280, 977, 349, 6, 24, "Print",ExpressionUUID->"b12b3dbc-b03a-4558-9360-58ef5ba193cd"],
Cell[41632, 985, 349, 6, 24, "Print",ExpressionUUID->"1b8fd701-da3a-41f7-a493-640d73db4e26"],
Cell[41984, 993, 349, 6, 24, "Print",ExpressionUUID->"b35083ce-c063-44fc-afc9-70daf49e9772"],
Cell[42336, 1001, 349, 6, 24, "Print",ExpressionUUID->"4983b988-703e-4650-8d68-7d2251e0a156"],
Cell[42688, 1009, 349, 6, 24, "Print",ExpressionUUID->"520da3e0-c1a4-4cb4-8f7e-ce6415068f9e"],
Cell[43040, 1017, 351, 6, 24, "Print",ExpressionUUID->"b10907a8-de03-4345-8efc-b8ce476e8dd1"],
Cell[43394, 1025, 351, 6, 24, "Print",ExpressionUUID->"58214b92-3f8e-4957-acf7-3479da188157"],
Cell[43748, 1033, 349, 6, 24, "Print",ExpressionUUID->"bc94a8ea-25f1-422a-be4f-0e8a202f714f"],
Cell[44100, 1041, 349, 6, 24, "Print",ExpressionUUID->"590b46ea-3ff6-420a-9d25-051379d48f40"],
Cell[44452, 1049, 349, 6, 24, "Print",ExpressionUUID->"fdcc262a-9c07-4a2f-a6ad-0abae4b207dc"],
Cell[44804, 1057, 349, 6, 24, "Print",ExpressionUUID->"71f0d861-f074-4920-be37-4ba45be455a6"],
Cell[45156, 1065, 349, 6, 24, "Print",ExpressionUUID->"ffc89b6e-f30e-4817-a275-76b5b8436303"],
Cell[45508, 1073, 349, 6, 24, "Print",ExpressionUUID->"e9474ed6-a5cb-4d03-901c-c7eb29f2edd0"],
Cell[45860, 1081, 349, 6, 24, "Print",ExpressionUUID->"b8e684ee-5801-43bd-bbfe-7f2396a2853c"],
Cell[46212, 1089, 351, 6, 24, "Print",ExpressionUUID->"aeadaf3e-80e3-4e84-a147-96654e056053"],
Cell[46566, 1097, 349, 6, 24, "Print",ExpressionUUID->"23d0a8a5-e60f-4a9d-b55b-f7baccea55ad"],
Cell[46918, 1105, 349, 6, 24, "Print",ExpressionUUID->"8d1d2e04-ae2e-4918-ac68-40da34917f5b"],
Cell[47270, 1113, 348, 6, 24, "Print",ExpressionUUID->"57af1dbd-aff8-4c3e-b7df-7b598814aa0f"],
Cell[47621, 1121, 349, 6, 24, "Print",ExpressionUUID->"80fffe77-8218-4082-a084-5a1b59353083"],
Cell[47973, 1129, 349, 6, 24, "Print",ExpressionUUID->"6ba4f8e5-56f1-4273-b99f-6fd6b0896f54"],
Cell[48325, 1137, 349, 6, 24, "Print",ExpressionUUID->"0aa6369a-181d-45bf-ae78-d1f054ec6f33"],
Cell[48677, 1145, 349, 6, 24, "Print",ExpressionUUID->"b4e8fc20-0ede-44bc-9dd5-3d9834f87a8c"],
Cell[49029, 1153, 349, 6, 24, "Print",ExpressionUUID->"0bee22de-7f60-4528-ae9c-7f183573e3bd"],
Cell[49381, 1161, 349, 6, 24, "Print",ExpressionUUID->"b0aa8526-0542-4067-a145-2abd052d5f34"],
Cell[49733, 1169, 349, 6, 24, "Print",ExpressionUUID->"6bb92160-3371-4ae8-bd7a-abe434f4e506"],
Cell[50085, 1177, 349, 6, 24, "Print",ExpressionUUID->"11e73336-0f34-48b7-942a-d3fcf5c5c9b6"],
Cell[50437, 1185, 349, 6, 24, "Print",ExpressionUUID->"ac96e94a-8c53-4b8a-8b37-7ba51556817a"],
Cell[50789, 1193, 349, 6, 24, "Print",ExpressionUUID->"e73cdb5b-e710-4cb8-8bdb-573ea5d0ffae"],
Cell[51141, 1201, 351, 6, 24, "Print",ExpressionUUID->"e0623201-b8bd-4670-a910-b9a4e446e564"],
Cell[51495, 1209, 349, 6, 24, "Print",ExpressionUUID->"079a1152-f6eb-4af7-ac32-0e7a9d4018f2"],
Cell[51847, 1217, 348, 6, 24, "Print",ExpressionUUID->"a52cc8fc-f69e-4475-bcb5-58decf272bf7"],
Cell[52198, 1225, 348, 6, 24, "Print",ExpressionUUID->"6ecc86e9-4807-4023-be12-58017dc19b10"],
Cell[52549, 1233, 349, 6, 24, "Print",ExpressionUUID->"f7c32e32-baaa-47bc-88d5-27f647dc6403"],
Cell[52901, 1241, 349, 6, 24, "Print",ExpressionUUID->"cce17672-2265-46c7-94e8-e1bfc9eb0f59"],
Cell[53253, 1249, 351, 6, 24, "Print",ExpressionUUID->"96aa1da6-d2ed-489d-ab6d-3dfa80f763e4"],
Cell[53607, 1257, 351, 6, 24, "Print",ExpressionUUID->"916d32aa-8152-4d90-977a-64a4252fd25b"],
Cell[53961, 1265, 349, 6, 24, "Print",ExpressionUUID->"06b89199-d961-45ed-9333-3cba9f07449e"],
Cell[54313, 1273, 349, 6, 24, "Print",ExpressionUUID->"20eb99e2-99da-44c4-9471-39e25bfd7da6"],
Cell[54665, 1281, 349, 6, 24, "Print",ExpressionUUID->"0b9a9498-a357-4353-b05f-1e04053f2c80"],
Cell[55017, 1289, 349, 6, 24, "Print",ExpressionUUID->"3ba11704-eef0-4f5f-b27a-8a7b95c30615"],
Cell[55369, 1297, 349, 6, 24, "Print",ExpressionUUID->"9a3693d1-4daf-46bb-86db-1a2f510e148f"],
Cell[55721, 1305, 351, 6, 24, "Print",ExpressionUUID->"c9c720bd-c07c-4edd-877b-7aaca7962909"],
Cell[56075, 1313, 349, 6, 24, "Print",ExpressionUUID->"ad75f315-4ad0-42f2-a168-db9ba57daf5f"],
Cell[56427, 1321, 349, 6, 24, "Print",ExpressionUUID->"c57ae163-3710-4bf9-8cf2-98d7351fb43d"],
Cell[56779, 1329, 349, 6, 24, "Print",ExpressionUUID->"785204aa-fed5-46ba-a492-f1b1d19bd3a3"],
Cell[57131, 1337, 349, 6, 24, "Print",ExpressionUUID->"9fb58ae2-2027-4213-b096-7664032a1452"],
Cell[57483, 1345, 349, 6, 24, "Print",ExpressionUUID->"372a97d6-7da2-4d4c-a0bd-9ba83d069a01"],
Cell[57835, 1353, 349, 6, 24, "Print",ExpressionUUID->"6e5e9d3a-8c66-4bbf-8743-f897c316eba3"],
Cell[58187, 1361, 351, 6, 24, "Print",ExpressionUUID->"13fc1d28-1be2-4f0f-82a6-6f8b2357c5be"],
Cell[58541, 1369, 348, 6, 24, "Print",ExpressionUUID->"9da94dfe-a380-425a-820a-aab350561980"],
Cell[58892, 1377, 349, 6, 24, "Print",ExpressionUUID->"616109d1-0d6e-4f5e-9d22-c8768828a890"],
Cell[59244, 1385, 349, 6, 24, "Print",ExpressionUUID->"2d2fd9ef-db9f-4924-8144-dafbb17b3db7"],
Cell[59596, 1393, 348, 6, 24, "Print",ExpressionUUID->"749fc5c9-e987-48b8-881c-a7c17fe0bacc"],
Cell[59947, 1401, 351, 6, 24, "Print",ExpressionUUID->"3fb42c1a-9782-4e83-b38a-63ad4eb67b37"],
Cell[60301, 1409, 349, 6, 24, "Print",ExpressionUUID->"7c0b6adb-285f-403f-a2f4-bdb875fbfc3a"],
Cell[60653, 1417, 349, 6, 24, "Print",ExpressionUUID->"32d23f8c-70b7-4c0a-a0d5-e1c11f724561"],
Cell[61005, 1425, 349, 6, 24, "Print",ExpressionUUID->"d947a822-ae38-421b-9a3b-37babf61aca4"],
Cell[61357, 1433, 349, 6, 24, "Print",ExpressionUUID->"8fd49587-342c-4188-afb4-567a70505261"],
Cell[61709, 1441, 351, 6, 24, "Print",ExpressionUUID->"cc272cc1-c6e2-452f-add1-08fd0039df3c"],
Cell[62063, 1449, 348, 6, 24, "Print",ExpressionUUID->"4b4bae0e-47ae-46e9-9a8d-016dab39c465"],
Cell[62414, 1457, 351, 6, 24, "Print",ExpressionUUID->"2dd45a16-39b0-4fb3-83ad-2fcc1e8a0ad0"],
Cell[62768, 1465, 349, 6, 24, "Print",ExpressionUUID->"73d02cd2-5195-47fd-b3ab-5f30093fba49"],
Cell[63120, 1473, 349, 6, 24, "Print",ExpressionUUID->"e213c586-810a-4142-b067-e188911982a9"],
Cell[63472, 1481, 349, 6, 24, "Print",ExpressionUUID->"3c5646f0-7e1b-461a-b071-e5f5db472236"],
Cell[63824, 1489, 349, 6, 24, "Print",ExpressionUUID->"c1390061-b832-4984-b15c-238ef7a35b38"],
Cell[64176, 1497, 349, 6, 24, "Print",ExpressionUUID->"bea67edf-b99a-4572-a21f-bb1ce62265ec"],
Cell[64528, 1505, 349, 6, 24, "Print",ExpressionUUID->"fa963e6f-563f-4ce5-b263-e30ded3a5dca"],
Cell[64880, 1513, 349, 6, 24, "Print",ExpressionUUID->"a430f6ab-3647-42c7-ab46-81878cc4dbf5"],
Cell[65232, 1521, 349, 6, 24, "Print",ExpressionUUID->"5af658f6-4ec8-44c3-986e-64d37cecf28e"],
Cell[65584, 1529, 349, 6, 24, "Print",ExpressionUUID->"85adffe7-7464-4e51-9c9c-f5bf45d40c2a"],
Cell[65936, 1537, 349, 6, 24, "Print",ExpressionUUID->"e572b780-e20f-4560-9c03-c8ee8b21641d"],
Cell[66288, 1545, 351, 6, 24, "Print",ExpressionUUID->"22bd2582-1766-4f49-8132-1fea84dd1253"],
Cell[66642, 1553, 351, 6, 24, "Print",ExpressionUUID->"368b9a72-4fb0-48f7-ac36-c6abe7e65fbb"],
Cell[66996, 1561, 349, 6, 24, "Print",ExpressionUUID->"478e356e-f464-4eab-baf6-a013bca85325"],
Cell[67348, 1569, 349, 6, 24, "Print",ExpressionUUID->"3f64739a-0be8-4ae6-a6e2-03bf6d151b4f"],
Cell[67700, 1577, 351, 6, 24, "Print",ExpressionUUID->"94695e20-244e-44aa-beef-1b0224d18674"],
Cell[68054, 1585, 349, 6, 24, "Print",ExpressionUUID->"97be137c-d2cb-4997-8748-de3f784bdcdc"],
Cell[68406, 1593, 349, 6, 24, "Print",ExpressionUUID->"e5cec177-145b-494e-8e16-331e7d8c6a13"],
Cell[68758, 1601, 349, 6, 24, "Print",ExpressionUUID->"d4743b16-b5a7-48f7-9870-8e7c21610249"],
Cell[69110, 1609, 348, 6, 24, "Print",ExpressionUUID->"ce16b4fe-2541-4858-8b28-5906f2545ff7"],
Cell[69461, 1617, 348, 6, 24, "Print",ExpressionUUID->"aac1fcc0-35f3-4edf-a851-c34daf3de728"],
Cell[69812, 1625, 349, 6, 24, "Print",ExpressionUUID->"e3783643-b60e-4760-abd5-edcfbbccb4be"],
Cell[70164, 1633, 349, 6, 24, "Print",ExpressionUUID->"dcd4ef70-5be1-484f-8261-55af65cf63cc"],
Cell[70516, 1641, 351, 6, 24, "Print",ExpressionUUID->"688f835f-6596-4d3f-b346-be843e8b3b3c"],
Cell[70870, 1649, 351, 6, 24, "Print",ExpressionUUID->"d07f75b6-1869-4eaf-93bb-c0e5e8514a90"],
Cell[71224, 1657, 349, 6, 24, "Print",ExpressionUUID->"6dcda57a-1152-420c-9c6a-907216169a52"],
Cell[71576, 1665, 351, 6, 24, "Print",ExpressionUUID->"1b039500-1e91-41e8-a255-1b8f429243e9"],
Cell[71930, 1673, 349, 6, 24, "Print",ExpressionUUID->"77e75044-05a8-4cf7-887a-f249a93e1231"],
Cell[72282, 1681, 349, 6, 24, "Print",ExpressionUUID->"89f11ff4-19f3-4ae4-9436-44285e8a6323"],
Cell[72634, 1689, 348, 6, 24, "Print",ExpressionUUID->"bbdfbed2-a521-4ca6-b172-a219a26af439"],
Cell[72985, 1697, 349, 6, 24, "Print",ExpressionUUID->"eddc80eb-3491-491d-b760-23d5ce278ef5"],
Cell[73337, 1705, 349, 6, 24, "Print",ExpressionUUID->"7fbdc876-32a5-4265-884b-74458c525ae3"],
Cell[73689, 1713, 349, 6, 24, "Print",ExpressionUUID->"1532dff0-96b2-474f-90e3-f3c29c366f48"],
Cell[74041, 1721, 349, 6, 24, "Print",ExpressionUUID->"e8dd929b-2677-474c-964c-dcbdd9a0cdcb"],
Cell[74393, 1729, 349, 6, 24, "Print",ExpressionUUID->"f2605d82-8871-4197-8816-07c068cc505f"],
Cell[74745, 1737, 348, 6, 24, "Print",ExpressionUUID->"cf902041-ee8b-433a-92f8-3be03dc3eecd"],
Cell[75096, 1745, 348, 6, 24, "Print",ExpressionUUID->"fef1cf9a-bc23-4b95-9368-eb0df8e78db8"],
Cell[75447, 1753, 349, 6, 24, "Print",ExpressionUUID->"b73f95cc-ec56-41cd-81f7-02f255ed2bc4"],
Cell[75799, 1761, 349, 6, 24, "Print",ExpressionUUID->"77211cb3-4cf1-4144-be86-7f1cdc7151e5"],
Cell[76151, 1769, 351, 6, 24, "Print",ExpressionUUID->"773c8bfd-fc2a-48c1-8315-5916999e07e7"],
Cell[76505, 1777, 349, 6, 24, "Print",ExpressionUUID->"70f288da-ba1e-4140-b57e-d75b9032650c"],
Cell[76857, 1785, 351, 6, 24, "Print",ExpressionUUID->"04523983-a7a2-4b66-a937-0b6c030fc503"],
Cell[77211, 1793, 348, 6, 24, "Print",ExpressionUUID->"9a303ece-2e29-449d-ae99-962f942bf504"],
Cell[77562, 1801, 349, 6, 24, "Print",ExpressionUUID->"c1188533-b767-408a-a3ca-2bd65889424a"],
Cell[77914, 1809, 349, 6, 24, "Print",ExpressionUUID->"5cf5db93-0037-4839-9e68-8b5a294c78eb"],
Cell[78266, 1817, 349, 6, 24, "Print",ExpressionUUID->"3d4f2c94-41da-4f2e-8962-c80b74230f0c"],
Cell[78618, 1825, 349, 6, 24, "Print",ExpressionUUID->"1bb1bbf8-36ad-408b-87de-f917e8ebcea6"],
Cell[78970, 1833, 349, 6, 24, "Print",ExpressionUUID->"5ab7e104-9da4-4da5-b18b-55847028cf61"],
Cell[79322, 1841, 349, 6, 24, "Print",ExpressionUUID->"db92b6de-5be6-4d03-9e14-f3d24fe0607e"],
Cell[79674, 1849, 349, 6, 24, "Print",ExpressionUUID->"ba8a3991-b92a-4ad5-9a75-020eaa462604"],
Cell[80026, 1857, 349, 6, 24, "Print",ExpressionUUID->"14f4c5ed-a1f9-4660-b6a9-46b220d25c09"],
Cell[80378, 1865, 351, 6, 24, "Print",ExpressionUUID->"827de738-d070-4913-b730-7c8ab0633aa3"],
Cell[80732, 1873, 351, 6, 24, "Print",ExpressionUUID->"737b0b76-a480-4096-a73f-b5ca480ab022"],
Cell[81086, 1881, 351, 6, 24, "Print",ExpressionUUID->"a798415e-7d60-4dc5-a8f4-01b03cbad401"],
Cell[81440, 1889, 349, 6, 24, "Print",ExpressionUUID->"a5108085-1af1-44f9-88ec-d1f88619b4c7"],
Cell[81792, 1897, 349, 6, 24, "Print",ExpressionUUID->"974dedfe-908e-44a8-b279-55348f307a13"],
Cell[82144, 1905, 351, 6, 24, "Print",ExpressionUUID->"2a3ba81d-17c9-4d86-bd4d-fb75e848b895"],
Cell[82498, 1913, 351, 6, 24, "Print",ExpressionUUID->"1161fc16-5343-4c6d-9c26-3ea0f330dd38"],
Cell[82852, 1921, 349, 6, 24, "Print",ExpressionUUID->"c05e8491-2e66-4348-b3b7-cd1ed8ea6519"],
Cell[83204, 1929, 349, 6, 24, "Print",ExpressionUUID->"44671f79-e8d0-41b7-ad29-5f6e4d06353e"],
Cell[83556, 1937, 349, 6, 24, "Print",ExpressionUUID->"a46d4154-3c10-4268-81aa-d260ace673e2"],
Cell[83908, 1945, 349, 6, 24, "Print",ExpressionUUID->"dda43ee6-279e-467d-b913-31637881b392"],
Cell[84260, 1953, 349, 6, 24, "Print",ExpressionUUID->"e0ad7099-11f7-44e5-8504-7426e3388667"],
Cell[84612, 1961, 349, 6, 24, "Print",ExpressionUUID->"3ab43328-dab6-4655-b53b-3f34e2a09a99"],
Cell[84964, 1969, 349, 6, 24, "Print",ExpressionUUID->"8581e301-1b3e-49ce-a2b1-26caa147423a"],
Cell[85316, 1977, 348, 6, 24, "Print",ExpressionUUID->"491217ca-02c5-4932-8795-c1f1de0739ad"],
Cell[85667, 1985, 351, 6, 24, "Print",ExpressionUUID->"3a2d1cb8-afd5-484a-bac0-03b5dbc27ecd"],
Cell[86021, 1993, 349, 6, 24, "Print",ExpressionUUID->"d2c5015e-da9b-4984-bcc7-ebc115956c12"],
Cell[86373, 2001, 351, 6, 24, "Print",ExpressionUUID->"38b414ef-e421-4344-ba8a-e121a49434a1"],
Cell[86727, 2009, 349, 6, 24, "Print",ExpressionUUID->"2f90262b-4c12-41e2-bc6e-2e1505467479"],
Cell[87079, 2017, 349, 6, 24, "Print",ExpressionUUID->"7cfd4f98-4967-4b4d-b0e8-a0f0204a0576"],
Cell[87431, 2025, 349, 6, 24, "Print",ExpressionUUID->"be8e5440-45b0-4d8f-bd5d-aefde07f8e5d"],
Cell[87783, 2033, 351, 6, 24, "Print",ExpressionUUID->"ba162e5a-18af-4925-b91f-6c16860784cd"],
Cell[88137, 2041, 349, 6, 24, "Print",ExpressionUUID->"e2367c86-8d87-4c49-b408-fdbd261c3151"],
Cell[88489, 2049, 349, 6, 24, "Print",ExpressionUUID->"a5f76440-2558-438e-b001-31f00216287c"],
Cell[88841, 2057, 349, 6, 24, "Print",ExpressionUUID->"551512db-9864-4125-bea8-b6a659cdac71"],
Cell[89193, 2065, 349, 6, 24, "Print",ExpressionUUID->"7747e7ff-83ee-4713-961b-bb2aa490af02"],
Cell[89545, 2073, 349, 6, 24, "Print",ExpressionUUID->"5e283df9-0cbb-4b11-abc7-3f42f4be2b6d"],
Cell[89897, 2081, 351, 6, 24, "Print",ExpressionUUID->"1154e538-531e-4f56-82c7-7774c7770570"],
Cell[90251, 2089, 349, 6, 24, "Print",ExpressionUUID->"5105aca7-27c6-4b7d-89f9-56e724f2ff6a"],
Cell[90603, 2097, 349, 6, 24, "Print",ExpressionUUID->"ffec615d-65b5-425c-9224-ddfb29654f9b"],
Cell[90955, 2105, 351, 6, 24, "Print",ExpressionUUID->"7087cdbc-ce6d-40a0-b83d-a828a1334375"],
Cell[91309, 2113, 349, 6, 24, "Print",ExpressionUUID->"78fda7d3-f20e-404b-80df-08a1752075b3"],
Cell[91661, 2121, 351, 6, 24, "Print",ExpressionUUID->"ff60b646-d8a0-4a23-8c32-b5c8bed29bd6"],
Cell[92015, 2129, 349, 6, 24, "Print",ExpressionUUID->"eb2d7fe2-377e-4aea-811d-44172a858150"],
Cell[92367, 2137, 349, 6, 24, "Print",ExpressionUUID->"3374afbb-a48e-4482-80ee-653f142ae2a7"],
Cell[92719, 2145, 349, 6, 24, "Print",ExpressionUUID->"b38fd0d0-014e-4610-b55a-0ab9a063e0d0"],
Cell[93071, 2153, 349, 6, 24, "Print",ExpressionUUID->"7d7ccb87-083c-46fe-bd26-77d6ff91bf3b"],
Cell[93423, 2161, 351, 6, 24, "Print",ExpressionUUID->"07c079a9-0f68-40d1-93e3-66221b1c7363"],
Cell[93777, 2169, 349, 6, 24, "Print",ExpressionUUID->"7931e9f2-bb46-4291-afaa-327468b36cd4"],
Cell[94129, 2177, 349, 6, 24, "Print",ExpressionUUID->"1ede6c01-cc70-4757-89b5-f708c000271a"],
Cell[94481, 2185, 351, 6, 24, "Print",ExpressionUUID->"ca1ead19-eb5b-40aa-a028-1d0b86f3e085"],
Cell[94835, 2193, 349, 6, 24, "Print",ExpressionUUID->"d12627dd-d8cf-4888-8cf1-6c7121512c1f"],
Cell[95187, 2201, 349, 6, 24, "Print",ExpressionUUID->"dddb7756-5ebc-474b-a28e-e3bcd31a6102"],
Cell[95539, 2209, 349, 6, 24, "Print",ExpressionUUID->"ec8fba67-484e-4ee1-ba90-53eb62eadb96"],
Cell[95891, 2217, 349, 6, 24, "Print",ExpressionUUID->"95ac5a8b-b94a-477a-8c9d-4099910b561f"],
Cell[96243, 2225, 348, 6, 24, "Print",ExpressionUUID->"c8499de9-3fc1-428f-82c2-c0aa55d48df5"],
Cell[96594, 2233, 351, 6, 24, "Print",ExpressionUUID->"748ecd05-007e-40e7-a778-03cd6dec38da"],
Cell[96948, 2241, 349, 6, 24, "Print",ExpressionUUID->"e4e67715-7add-4929-a058-65dddbad9e48"],
Cell[97300, 2249, 351, 6, 24, "Print",ExpressionUUID->"a38926c1-6da5-4d28-b9a0-05739c72cbe1"],
Cell[97654, 2257, 349, 6, 24, "Print",ExpressionUUID->"a3bc90b9-0721-4a96-837f-f92c92763425"],
Cell[98006, 2265, 351, 6, 24, "Print",ExpressionUUID->"12b44175-421b-40f1-8266-f7b6d3c96c3d"],
Cell[98360, 2273, 349, 6, 24, "Print",ExpressionUUID->"47f29490-ecda-4976-b8b8-747845e91773"],
Cell[98712, 2281, 349, 6, 24, "Print",ExpressionUUID->"93b23f53-33db-4326-b50e-16342aa0c502"],
Cell[99064, 2289, 349, 6, 24, "Print",ExpressionUUID->"34e9f006-ea1e-4c2a-a84b-6ed94f76a6ef"],
Cell[99416, 2297, 351, 6, 24, "Print",ExpressionUUID->"304af7d1-4c2b-4b80-831a-8f38a7b64b19"],
Cell[99770, 2305, 349, 6, 24, "Print",ExpressionUUID->"42e193ff-ef47-4797-a3fd-deb8c01b90ac"],
Cell[100122, 2313, 349, 6, 24, "Print",ExpressionUUID->"6ae0739d-71ef-4bdc-bfd2-821a3bf8ed85"],
Cell[100474, 2321, 351, 6, 24, "Print",ExpressionUUID->"e66d638c-baf6-4cd9-9c17-90f353e58b2f"],
Cell[100828, 2329, 351, 6, 24, "Print",ExpressionUUID->"ab9cde54-0e32-420c-b2c1-e43a7679f4df"],
Cell[101182, 2337, 349, 6, 24, "Print",ExpressionUUID->"bcffd081-8c66-4508-9c27-778416f9d7b9"],
Cell[101534, 2345, 351, 6, 24, "Print",ExpressionUUID->"03ba15b5-7ccb-443a-a863-44fa0a36bf89"],
Cell[101888, 2353, 349, 6, 24, "Print",ExpressionUUID->"0531683d-41df-4397-aef3-345956a9cba2"],
Cell[102240, 2361, 349, 6, 24, "Print",ExpressionUUID->"29ecc491-1ec0-4098-a27d-73a2efbb82c3"],
Cell[102592, 2369, 348, 6, 24, "Print",ExpressionUUID->"d6728dc1-91f7-46e6-ab59-9e0ea1c9705d"],
Cell[102943, 2377, 349, 6, 24, "Print",ExpressionUUID->"e94e22fe-f9a7-43f6-83b1-63fa1cad81fb"],
Cell[103295, 2385, 348, 6, 24, "Print",ExpressionUUID->"004dce0d-9bb7-4020-9945-34c768c22e95"],
Cell[103646, 2393, 349, 6, 24, "Print",ExpressionUUID->"67d380e0-88ce-4d26-85f0-3a082f84fbbd"],
Cell[103998, 2401, 349, 6, 24, "Print",ExpressionUUID->"f298af34-b8ab-461c-94b6-30b7eaa7d212"],
Cell[104350, 2409, 349, 6, 24, "Print",ExpressionUUID->"9bf6c910-f30b-4559-aa0a-e45dae47515e"],
Cell[104702, 2417, 349, 6, 24, "Print",ExpressionUUID->"48691059-4162-492c-a163-c87bfba2c35c"],
Cell[105054, 2425, 349, 6, 24, "Print",ExpressionUUID->"27e3a4f9-4608-43fd-918e-599346031565"],
Cell[105406, 2433, 348, 6, 24, "Print",ExpressionUUID->"bf1a50d2-ac49-4b98-a0c5-f5c2ee749efa"],
Cell[105757, 2441, 351, 6, 24, "Print",ExpressionUUID->"89d0566d-10a5-4af4-be80-ccebd3c19bd0"],
Cell[106111, 2449, 349, 6, 24, "Print",ExpressionUUID->"93bd0010-e8d1-4ee8-98b2-3528ac6fd57d"],
Cell[106463, 2457, 348, 6, 24, "Print",ExpressionUUID->"91c329e1-d253-441c-aa41-765efb929d3a"],
Cell[106814, 2465, 351, 6, 24, "Print",ExpressionUUID->"8a409d8c-04c4-4aa7-99a3-ebcac81a0c0f"],
Cell[107168, 2473, 349, 6, 24, "Print",ExpressionUUID->"e10446f6-bd55-4a09-b39e-a202b9e9ee80"],
Cell[107520, 2481, 349, 6, 24, "Print",ExpressionUUID->"de8037a9-58f0-4eb6-8d31-253387a15875"],
Cell[107872, 2489, 349, 6, 24, "Print",ExpressionUUID->"11de67b1-fc73-43bd-a68c-c2b1ee0ffde5"],
Cell[108224, 2497, 349, 6, 24, "Print",ExpressionUUID->"10e0b442-d352-41fb-8011-35719a459174"],
Cell[108576, 2505, 348, 6, 24, "Print",ExpressionUUID->"1ac926ee-cdc3-4fae-a9dc-ee7bac418691"],
Cell[108927, 2513, 349, 6, 24, "Print",ExpressionUUID->"1f894d50-37a4-4a4d-9afd-3ae0ec662021"],
Cell[109279, 2521, 349, 6, 24, "Print",ExpressionUUID->"3c910894-9028-418e-b4d4-d9d45254ec8a"],
Cell[109631, 2529, 349, 6, 24, "Print",ExpressionUUID->"597589bb-43b0-4c9c-b103-0d68ce4928aa"],
Cell[109983, 2537, 349, 6, 24, "Print",ExpressionUUID->"41b415f3-fa6a-4bfc-b12d-7eddb98dc77a"],
Cell[110335, 2545, 351, 6, 24, "Print",ExpressionUUID->"c39ead90-c083-4614-a757-ebb5179b902f"],
Cell[110689, 2553, 349, 6, 24, "Print",ExpressionUUID->"4f7ff587-b79f-4bd2-a11d-2f2c1dc2ad24"],
Cell[111041, 2561, 348, 6, 24, "Print",ExpressionUUID->"9b127fe9-b8fa-4fb4-a844-068925ad4802"],
Cell[111392, 2569, 351, 6, 24, "Print",ExpressionUUID->"0f32e58c-6961-452d-bb61-acaa25df727c"],
Cell[111746, 2577, 349, 6, 24, "Print",ExpressionUUID->"cd27a48c-cc97-4766-808e-d33da19ba656"],
Cell[112098, 2585, 349, 6, 24, "Print",ExpressionUUID->"654e9ee3-139b-4481-8e56-12437f88fce3"],
Cell[112450, 2593, 349, 6, 24, "Print",ExpressionUUID->"d5979b74-9adf-4176-8ce0-0c0a970f2d66"],
Cell[112802, 2601, 351, 6, 24, "Print",ExpressionUUID->"3cfc9ab6-c97a-4cf5-ac5a-9e77aa10f0b3"],
Cell[113156, 2609, 349, 6, 24, "Print",ExpressionUUID->"33a2577b-cb9e-4996-a403-3669a64735c3"],
Cell[113508, 2617, 349, 6, 24, "Print",ExpressionUUID->"0804f404-09be-4b92-af1e-787a51195154"],
Cell[113860, 2625, 351, 6, 24, "Print",ExpressionUUID->"1330eece-264a-4f18-816b-9691eeb0a46a"],
Cell[114214, 2633, 349, 6, 24, "Print",ExpressionUUID->"859a03f3-78e8-4ed0-a2d3-1aff328eb168"],
Cell[114566, 2641, 349, 6, 24, "Print",ExpressionUUID->"2f06854d-57e1-4b13-9f16-5e7d7f5e750d"],
Cell[114918, 2649, 349, 6, 24, "Print",ExpressionUUID->"a3204349-ff38-47bb-96c3-97ba08e209c6"],
Cell[115270, 2657, 351, 6, 24, "Print",ExpressionUUID->"660f542e-3e1e-4ef8-b364-b9cf5a0b6874"],
Cell[115624, 2665, 349, 6, 24, "Print",ExpressionUUID->"869c9473-d3f8-416a-91e9-cec64900f63f"],
Cell[115976, 2673, 349, 6, 24, "Print",ExpressionUUID->"793e727d-fec2-45ef-a607-4dbde472c489"],
Cell[116328, 2681, 349, 6, 24, "Print",ExpressionUUID->"16999101-45c7-4c21-bf69-4dd44f7a5238"],
Cell[116680, 2689, 348, 6, 24, "Print",ExpressionUUID->"f2a15864-7c60-4156-bb4b-2091ddf1bdfc"],
Cell[117031, 2697, 351, 6, 24, "Print",ExpressionUUID->"39f5e515-2331-4dfb-9779-8e704843b966"],
Cell[117385, 2705, 349, 6, 24, "Print",ExpressionUUID->"2dcba416-faba-4900-b1bc-e3d51db5b8a8"],
Cell[117737, 2713, 349, 6, 24, "Print",ExpressionUUID->"9a41388e-5ee2-4609-8879-5c309ff5fb6a"],
Cell[118089, 2721, 348, 6, 24, "Print",ExpressionUUID->"fe04e7a5-4b97-4cb4-b98b-cda1fcf620d8"],
Cell[118440, 2729, 349, 6, 24, "Print",ExpressionUUID->"e7f5e08f-2d00-4b3e-b95d-55fc1505eeb5"],
Cell[118792, 2737, 349, 6, 24, "Print",ExpressionUUID->"c7d1d67e-01b5-4fea-8421-9a08ccf1c0b4"],
Cell[119144, 2745, 349, 6, 24, "Print",ExpressionUUID->"bc5d984d-adb9-4603-a2b1-b8246d5ce7fa"],
Cell[119496, 2753, 351, 6, 24, "Print",ExpressionUUID->"8ae5cd19-61e2-4dbc-b6c7-43941340e4ba"],
Cell[119850, 2761, 351, 6, 24, "Print",ExpressionUUID->"4f0f86c1-e10c-425b-aa3e-67020e26b925"],
Cell[120204, 2769, 349, 6, 24, "Print",ExpressionUUID->"49dcba4a-6550-4637-a982-b24da6ed844d"],
Cell[120556, 2777, 351, 6, 24, "Print",ExpressionUUID->"49c840fd-05b7-42e3-9d89-f8aa6c70fe66"],
Cell[120910, 2785, 349, 6, 24, "Print",ExpressionUUID->"4f36879a-619f-45cf-835d-f5897ad0df17"],
Cell[121262, 2793, 348, 6, 24, "Print",ExpressionUUID->"92b78d45-5c16-4e9f-8af7-d3d0a9c9515b"],
Cell[121613, 2801, 349, 6, 24, "Print",ExpressionUUID->"5c98e4b9-f4fd-409a-af1d-b9001263ef0f"],
Cell[121965, 2809, 349, 6, 24, "Print",ExpressionUUID->"e7822d61-578f-4896-847d-a0c9dc0e3d6a"],
Cell[122317, 2817, 349, 6, 24, "Print",ExpressionUUID->"15c3b872-556d-4cd3-968c-3359185fb5ad"],
Cell[122669, 2825, 351, 6, 24, "Print",ExpressionUUID->"f0ca582e-f459-4d37-a187-418ea1cdc9c5"],
Cell[123023, 2833, 349, 6, 24, "Print",ExpressionUUID->"0093bb98-d1c6-466f-8791-ca7f4532818b"],
Cell[123375, 2841, 351, 6, 24, "Print",ExpressionUUID->"e6ba2f8c-f0a3-4ed3-8429-91fa95f75663"],
Cell[123729, 2849, 349, 6, 24, "Print",ExpressionUUID->"4d2cb92d-d5b7-4b2b-9307-5daf200864bb"],
Cell[124081, 2857, 349, 6, 24, "Print",ExpressionUUID->"c54b8fbb-0c08-405b-900c-503ed7d4b84e"],
Cell[124433, 2865, 349, 6, 24, "Print",ExpressionUUID->"32ec4e06-2efa-4292-a434-ba1ecc4d1055"],
Cell[124785, 2873, 349, 6, 24, "Print",ExpressionUUID->"baf00519-ec3f-44fe-8be6-9b2f0f002aa7"],
Cell[125137, 2881, 351, 6, 24, "Print",ExpressionUUID->"d49a7d1f-2600-4f7c-9ce6-1f8aa40c7c07"],
Cell[125491, 2889, 349, 6, 24, "Print",ExpressionUUID->"e676fb51-8150-47cc-89fe-db10eaa413d0"],
Cell[125843, 2897, 349, 6, 24, "Print",ExpressionUUID->"66891d81-ffbe-4541-9e85-cad6bb574b72"],
Cell[126195, 2905, 349, 6, 24, "Print",ExpressionUUID->"3ef30e26-8ca9-421e-ba02-cb3994265b74"],
Cell[126547, 2913, 349, 6, 24, "Print",ExpressionUUID->"726add8c-97cf-4100-90a9-8e96ad3587c5"],
Cell[126899, 2921, 349, 6, 24, "Print",ExpressionUUID->"1cc43332-87db-4b54-af30-6806b5ec6b2d"],
Cell[127251, 2929, 351, 6, 24, "Print",ExpressionUUID->"fedf71f2-0f83-419b-ad8a-861949511c7e"],
Cell[127605, 2937, 349, 6, 24, "Print",ExpressionUUID->"cec26566-0c9f-4320-b820-9ff2faf4d2d4"],
Cell[127957, 2945, 349, 6, 24, "Print",ExpressionUUID->"86e55b1f-603a-4f4b-88a5-328c99cd9e01"],
Cell[128309, 2953, 349, 6, 24, "Print",ExpressionUUID->"5a8a4cdc-4bf0-4ebc-b6f5-cd872279c76e"],
Cell[128661, 2961, 349, 6, 24, "Print",ExpressionUUID->"b56d2b50-b17f-411f-83e8-7aa2e503d7cf"],
Cell[129013, 2969, 349, 6, 24, "Print",ExpressionUUID->"e6094f8d-7551-48d6-a35c-d3d0ce5cec48"],
Cell[129365, 2977, 349, 6, 24, "Print",ExpressionUUID->"9903d6cd-9474-466c-afb6-dcf666e0f43a"],
Cell[129717, 2985, 349, 6, 24, "Print",ExpressionUUID->"67221bf8-a1bf-4075-ab66-1f8a9ec34cc9"],
Cell[130069, 2993, 348, 6, 24, "Print",ExpressionUUID->"58cf46c8-9305-4f9f-8b36-344f8ca6844e"],
Cell[130420, 3001, 348, 6, 24, "Print",ExpressionUUID->"9bd8bbd3-a60f-430c-9e96-970917df89cb"],
Cell[130771, 3009, 351, 6, 24, "Print",ExpressionUUID->"ddee5f8e-e57b-4a4e-b9b8-ad772684350e"],
Cell[131125, 3017, 349, 6, 24, "Print",ExpressionUUID->"a46d71d0-1d01-473d-b153-f150350b7c41"],
Cell[131477, 3025, 349, 6, 24, "Print",ExpressionUUID->"0f4d2e86-bbc1-4363-a4e6-e474b5353b45"],
Cell[131829, 3033, 349, 6, 24, "Print",ExpressionUUID->"93f41023-061c-44e9-8d77-9ef744bb1007"],
Cell[132181, 3041, 351, 6, 24, "Print",ExpressionUUID->"f3849076-02ba-4f9f-a365-dad38b521d76"],
Cell[132535, 3049, 349, 6, 24, "Print",ExpressionUUID->"84d037e2-5c58-4e1b-8dff-8dc6080d1d70"],
Cell[132887, 3057, 349, 6, 24, "Print",ExpressionUUID->"a20dcf71-c055-4ed1-bc1a-ca289563af64"],
Cell[133239, 3065, 349, 6, 24, "Print",ExpressionUUID->"db8f20aa-954e-480b-93f5-c6d436eb65e1"],
Cell[133591, 3073, 351, 6, 24, "Print",ExpressionUUID->"87f5d8ef-cbf4-4bda-ae16-831c7fb7fd83"],
Cell[133945, 3081, 351, 6, 24, "Print",ExpressionUUID->"0e46653e-3f3b-46af-a49c-5386186e6434"],
Cell[134299, 3089, 351, 6, 24, "Print",ExpressionUUID->"9698a807-bb30-4238-9707-37beff517a85"],
Cell[134653, 3097, 349, 6, 24, "Print",ExpressionUUID->"e744fd0f-ac1a-4fc0-920b-93422a3e2996"],
Cell[135005, 3105, 349, 6, 24, "Print",ExpressionUUID->"c3f6f029-1b5a-48ff-8493-d8fca923af16"],
Cell[135357, 3113, 351, 6, 24, "Print",ExpressionUUID->"ac5efffb-cef2-48f7-8101-b24f8d61c9e4"],
Cell[135711, 3121, 349, 6, 24, "Print",ExpressionUUID->"6901ba0c-e594-487d-a38d-238f605d104f"],
Cell[136063, 3129, 349, 6, 24, "Print",ExpressionUUID->"49119124-c0e2-4d5f-9ccc-dc841af57a36"],
Cell[136415, 3137, 349, 6, 24, "Print",ExpressionUUID->"df92c486-c1ea-444b-8e78-8534e1d437ce"],
Cell[136767, 3145, 348, 6, 24, "Print",ExpressionUUID->"fbca19cf-0f89-48f1-b09b-b01c68b45f45"],
Cell[137118, 3153, 349, 6, 24, "Print",ExpressionUUID->"4828b944-352c-489c-95db-b56b0a56105b"],
Cell[137470, 3161, 351, 6, 24, "Print",ExpressionUUID->"7a0e4f4e-fa05-442c-9161-f0ae9085541a"],
Cell[137824, 3169, 349, 6, 24, "Print",ExpressionUUID->"4d60cde4-5b62-4424-8796-9bf389a7c623"],
Cell[138176, 3177, 351, 6, 24, "Print",ExpressionUUID->"df84c16b-3cce-4ff7-a435-fb4aa9877ed5"],
Cell[138530, 3185, 349, 6, 24, "Print",ExpressionUUID->"df86d9c9-8b92-4bbf-84f3-53a70f97a0fb"],
Cell[138882, 3193, 349, 6, 24, "Print",ExpressionUUID->"dc76e8b1-25c2-4608-8cac-e5c19c5ecd68"],
Cell[139234, 3201, 349, 6, 24, "Print",ExpressionUUID->"bb7f9103-fa05-4538-9957-00931e8e1303"],
Cell[139586, 3209, 349, 6, 24, "Print",ExpressionUUID->"ef304240-c773-42f5-8eff-671e73b6274f"],
Cell[139938, 3217, 351, 6, 24, "Print",ExpressionUUID->"bc4a727c-b51d-4f17-9df8-a82af053a266"],
Cell[140292, 3225, 351, 6, 24, "Print",ExpressionUUID->"e9909cd0-7304-41d5-9e9b-4e4498f76c1c"],
Cell[140646, 3233, 349, 6, 24, "Print",ExpressionUUID->"7b386649-5ca1-4ac5-b2b5-3efd5976869b"],
Cell[140998, 3241, 349, 6, 24, "Print",ExpressionUUID->"052dbbba-4650-46e2-bec8-e7070861e5ec"],
Cell[141350, 3249, 349, 6, 24, "Print",ExpressionUUID->"a444a2fd-2a51-43fb-afd2-a0c53c670dc8"],
Cell[141702, 3257, 348, 6, 24, "Print",ExpressionUUID->"deb071c1-4525-4a64-aceb-a910740d2d93"],
Cell[142053, 3265, 349, 6, 24, "Print",ExpressionUUID->"4cf789bf-e979-4b98-815b-2c558889391c"],
Cell[142405, 3273, 349, 6, 24, "Print",ExpressionUUID->"4bae287a-1aaf-4a9e-bf2c-1dbc06ad395e"],
Cell[142757, 3281, 349, 6, 24, "Print",ExpressionUUID->"19121125-0a5e-451c-b568-b33f27e1116b"],
Cell[143109, 3289, 349, 6, 24, "Print",ExpressionUUID->"a76545f5-fc21-4971-aeb7-e53391620959"],
Cell[143461, 3297, 349, 6, 24, "Print",ExpressionUUID->"0491a877-c578-41d2-82db-f1a49a70e5eb"],
Cell[143813, 3305, 351, 6, 24, "Print",ExpressionUUID->"6a852eaf-9a92-4b8f-a948-8702676ced22"],
Cell[144167, 3313, 349, 6, 24, "Print",ExpressionUUID->"2c7d488b-2a7b-4abb-b3f1-d391a539122a"],
Cell[144519, 3321, 351, 6, 24, "Print",ExpressionUUID->"2861c8c4-e209-4bbd-adb2-48822eb4463c"],
Cell[144873, 3329, 349, 6, 24, "Print",ExpressionUUID->"90a23337-401d-4515-9ba0-5e86eb414604"],
Cell[145225, 3337, 348, 6, 24, "Print",ExpressionUUID->"41f686e8-35a4-40e3-8c3f-3530812c65d6"],
Cell[145576, 3345, 349, 6, 24, "Print",ExpressionUUID->"bffeb61d-fe2b-4ccf-b422-2e8caa9275fc"],
Cell[145928, 3353, 349, 6, 24, "Print",ExpressionUUID->"eac86180-7e67-45d1-a040-fb958e576908"],
Cell[146280, 3361, 351, 6, 24, "Print",ExpressionUUID->"1e4d0506-d6a0-46ef-8d78-a51eb1d67801"],
Cell[146634, 3369, 349, 6, 24, "Print",ExpressionUUID->"9f01ee3a-5541-49a4-bcf2-b4c0ee779551"],
Cell[146986, 3377, 351, 6, 24, "Print",ExpressionUUID->"2d9f4801-34b4-474a-9c70-371213bae8e9"],
Cell[147340, 3385, 349, 6, 24, "Print",ExpressionUUID->"01d13fb8-016f-41f8-8a5c-df72aa8153f2"],
Cell[147692, 3393, 349, 6, 24, "Print",ExpressionUUID->"dbe7dfd1-09bd-41a8-ae59-e9b834012e56"],
Cell[148044, 3401, 349, 6, 24, "Print",ExpressionUUID->"2eefe6c3-c9be-479a-a841-1ce453844335"]
}, {6}]]
}, Open  ]],
Cell[148417, 3411, 170, 3, 35, "Text",ExpressionUUID->"6a7c1d72-4553-4ef3-993a-b6acc4054a5f"],
Cell[CellGroupData[{
Cell[148612, 3418, 1379, 22, 52, "Input",ExpressionUUID->"750d7c19-3fae-4618-a395-5f9a2bb54415"],
Cell[149994, 3442, 477, 10, 24, "Print",ExpressionUUID->"d78ef896-483d-450f-8460-85039c7011e1"]
}, Open  ]],
Cell[150486, 3455, 558, 9, 35, "Text",ExpressionUUID->"02d93db0-daef-42fc-8f77-542ad22615c9"],
Cell[151047, 3466, 151, 3, 35, "Text",ExpressionUUID->"2436fcbd-5653-4c70-a2e3-be668ca4c084"],
Cell[151201, 3471, 1744, 41, 187, "Input",ExpressionUUID->"1ffbc7b1-c185-413d-8651-5e2eabb7b58e"],
Cell[152948, 3514, 158, 3, 35, "Text",ExpressionUUID->"5cd4c110-f1b2-447c-b236-67ac6830f3d3"],
Cell[153109, 3519, 1205, 26, 196, "Text",ExpressionUUID->"6499b725-2f93-467e-a9ee-33ece308e84d"],
Cell[154317, 3547, 249, 4, 35, "Text",ExpressionUUID->"4afb2bd4-57a4-44d2-8ee9-ee0e6bd85489"],
Cell[CellGroupData[{
Cell[154591, 3555, 1415, 26, 73, "Input",ExpressionUUID->"c9b498b1-b9fb-4683-990c-9748e454ddb7"],
Cell[CellGroupData[{
Cell[156031, 3585, 323, 6, 24, "Print",ExpressionUUID->"16af1d5e-ae57-4e30-ab2c-7155ba3cf7fd"],
Cell[156357, 3593, 325, 6, 24, "Print",ExpressionUUID->"75c9f6f5-baf7-457d-b1d3-7291097eec96"],
Cell[156685, 3601, 325, 6, 24, "Print",ExpressionUUID->"8b1fc0d3-60f0-4028-b67a-aa7f8af03787"],
Cell[157013, 3609, 325, 6, 24, "Print",ExpressionUUID->"9024c986-53f8-4144-b344-44984c54e795"],
Cell[157341, 3617, 323, 6, 24, "Print",ExpressionUUID->"9e452d08-3624-4f3c-a7a6-e3ce5b33b3d2"],
Cell[157667, 3625, 323, 6, 24, "Print",ExpressionUUID->"c790a208-ab10-4dee-826b-0a42931cadf9"],
Cell[157993, 3633, 325, 6, 24, "Print",ExpressionUUID->"33d29bdd-8825-4e38-8489-140ac1338f0c"],
Cell[158321, 3641, 323, 6, 24, "Print",ExpressionUUID->"7c0d1d9d-ef31-4143-ab5d-0c187fc021b4"],
Cell[158647, 3649, 325, 6, 24, "Print",ExpressionUUID->"12913bb0-4dc2-4a0f-970c-7c1332f200ca"],
Cell[158975, 3657, 323, 6, 24, "Print",ExpressionUUID->"ee99f03b-7c73-41b6-8c40-6e298c438a14"],
Cell[159301, 3665, 322, 6, 24, "Print",ExpressionUUID->"33a3cf24-8851-4a56-a302-6e4814e1e4de"],
Cell[159626, 3673, 323, 6, 24, "Print",ExpressionUUID->"bff17fc5-2af7-4fa4-86aa-4f383a8c2579"],
Cell[159952, 3681, 325, 6, 24, "Print",ExpressionUUID->"70b231d0-1475-4ca1-95dd-6cc9d701d1f1"],
Cell[160280, 3689, 323, 6, 24, "Print",ExpressionUUID->"34599af1-f17b-4cf6-bfe6-8562b40de3dc"],
Cell[160606, 3697, 323, 6, 24, "Print",ExpressionUUID->"cd3bbe22-297c-4673-9266-ec34c937e481"],
Cell[160932, 3705, 325, 6, 24, "Print",ExpressionUUID->"0a31545e-a84f-4b78-8152-eebc3283490a"],
Cell[161260, 3713, 323, 6, 24, "Print",ExpressionUUID->"ea48166e-504f-4cbe-8c3e-67670ff5de67"],
Cell[161586, 3721, 323, 6, 24, "Print",ExpressionUUID->"56293883-9ec9-4ed9-ae94-7c7a58de958b"],
Cell[161912, 3729, 325, 6, 24, "Print",ExpressionUUID->"2d0f5434-abf1-4b93-929b-bd906862fb09"],
Cell[162240, 3737, 323, 6, 24, "Print",ExpressionUUID->"3f38dd0d-62fa-4b35-a11e-85ea0561cede"],
Cell[162566, 3745, 323, 6, 24, "Print",ExpressionUUID->"25fc4a95-4739-4741-8814-4f847d4fdc7e"],
Cell[162892, 3753, 323, 6, 24, "Print",ExpressionUUID->"a2e2398e-cb37-40e8-b898-048fb1ab8b70"],
Cell[163218, 3761, 323, 6, 24, "Print",ExpressionUUID->"5aeb8b73-9e0c-4b48-80b1-2bb7f36cff1d"],
Cell[163544, 3769, 325, 6, 24, "Print",ExpressionUUID->"de0cab76-87b9-459e-bd69-436010b94515"],
Cell[163872, 3777, 322, 6, 24, "Print",ExpressionUUID->"1fde7c64-0d0e-4a2f-8a7e-4ab2fc0cf10b"],
Cell[164197, 3785, 323, 6, 24, "Print",ExpressionUUID->"9d8d4343-3227-44d2-8b78-5ee15b3f5034"],
Cell[164523, 3793, 323, 6, 24, "Print",ExpressionUUID->"519c9a38-11a5-4cc5-b218-95336e118530"],
Cell[164849, 3801, 322, 6, 24, "Print",ExpressionUUID->"30abd898-4ccc-4eee-b5c0-d005737bf09e"],
Cell[165174, 3809, 325, 6, 24, "Print",ExpressionUUID->"1fb811f6-ee38-44a0-891d-5332e51b9a2b"],
Cell[165502, 3817, 323, 6, 24, "Print",ExpressionUUID->"2a7ec04b-097c-4179-a8ea-95eab0a10bb8"],
Cell[165828, 3825, 322, 6, 24, "Print",ExpressionUUID->"d1e1c497-078e-42df-833f-31ac152fdbac"],
Cell[166153, 3833, 325, 6, 24, "Print",ExpressionUUID->"71ab1ef5-9eae-4c6c-8574-6a8f8a5bd8c5"],
Cell[166481, 3841, 323, 6, 24, "Print",ExpressionUUID->"144fc154-0e7f-4a91-880b-8d6c1496cd01"],
Cell[166807, 3849, 325, 6, 24, "Print",ExpressionUUID->"769675d6-d92b-45ab-9c86-89608262e55f"],
Cell[167135, 3857, 323, 6, 24, "Print",ExpressionUUID->"2de96d35-bd48-4016-be25-8d988cd13e87"],
Cell[167461, 3865, 321, 6, 24, "Print",ExpressionUUID->"112c708d-1f6b-49fc-9943-536d8be0f4cd"],
Cell[167785, 3873, 323, 6, 24, "Print",ExpressionUUID->"c6796bdd-1b51-444c-919b-096250daa5e8"],
Cell[168111, 3881, 323, 6, 24, "Print",ExpressionUUID->"eed6c8a8-1e65-48dc-807b-192eea705b6f"],
Cell[168437, 3889, 323, 6, 24, "Print",ExpressionUUID->"199c131d-4b8c-4df7-aac2-9898ad324893"],
Cell[168763, 3897, 323, 6, 24, "Print",ExpressionUUID->"3b718796-beb0-4622-8a09-d8731acb8f7e"],
Cell[169089, 3905, 325, 6, 24, "Print",ExpressionUUID->"022e8737-5ff0-451a-aba9-d2642f7db2d1"],
Cell[169417, 3913, 323, 6, 24, "Print",ExpressionUUID->"7849223b-9195-4167-b62a-3029bad3afdd"],
Cell[169743, 3921, 323, 6, 24, "Print",ExpressionUUID->"d9b69770-1415-4fa0-9f04-057fa450ae81"],
Cell[170069, 3929, 323, 6, 24, "Print",ExpressionUUID->"5b3f52db-6701-494f-a21b-7c32c78917b5"],
Cell[170395, 3937, 323, 6, 24, "Print",ExpressionUUID->"0559bee0-ad74-427a-bb59-95902135bd71"],
Cell[170721, 3945, 323, 6, 24, "Print",ExpressionUUID->"e7848143-083a-4dd1-b4d3-276318bc6f69"],
Cell[171047, 3953, 323, 6, 24, "Print",ExpressionUUID->"7b9058cd-a90a-4725-a468-53974ca3b67f"],
Cell[171373, 3961, 325, 6, 24, "Print",ExpressionUUID->"3c919ae8-78f4-4db8-bf52-45ae47105fbe"],
Cell[171701, 3969, 323, 6, 24, "Print",ExpressionUUID->"e66f74b6-90c3-48c4-b730-cdba239c6806"],
Cell[172027, 3977, 323, 6, 24, "Print",ExpressionUUID->"b14ce982-9470-4d2e-94d7-c1d6736accda"],
Cell[172353, 3985, 322, 6, 24, "Print",ExpressionUUID->"517ce563-11fa-4088-925a-9fbba7fb7b6f"],
Cell[172678, 3993, 323, 6, 24, "Print",ExpressionUUID->"c16a290f-7e90-45ed-a827-2af7d663968e"],
Cell[173004, 4001, 323, 6, 24, "Print",ExpressionUUID->"4bc686fc-64bb-4182-8d3b-3489a4d3ae0c"],
Cell[173330, 4009, 323, 6, 24, "Print",ExpressionUUID->"33db1c46-0450-4bb0-9ca0-a6e41ab2da2c"],
Cell[173656, 4017, 323, 6, 24, "Print",ExpressionUUID->"18285c47-5fdc-4875-950e-7dd163721543"],
Cell[173982, 4025, 323, 6, 24, "Print",ExpressionUUID->"3c04ea83-d34b-4832-9644-a083f3b3db24"],
Cell[174308, 4033, 325, 6, 24, "Print",ExpressionUUID->"2f66eea2-5c1d-4acd-8ead-4fd2d5c773a1"],
Cell[174636, 4041, 323, 6, 24, "Print",ExpressionUUID->"118ac2d4-da54-4885-9e7e-d170f43cb2a8"],
Cell[174962, 4049, 323, 6, 24, "Print",ExpressionUUID->"8c054a80-fc42-4f5f-854b-5286e5994722"],
Cell[175288, 4057, 325, 6, 24, "Print",ExpressionUUID->"a87463e4-184b-4c29-a7ca-6b89415cad96"],
Cell[175616, 4065, 322, 6, 24, "Print",ExpressionUUID->"8019fb48-cc38-457a-9aa3-44ca4e9b534a"],
Cell[175941, 4073, 323, 6, 24, "Print",ExpressionUUID->"79f7fdec-69c8-44da-98a0-90bcbbb514da"],
Cell[176267, 4081, 323, 6, 24, "Print",ExpressionUUID->"ed1163a9-6d26-482d-8c78-2cdd1c8c8419"],
Cell[176593, 4089, 323, 6, 24, "Print",ExpressionUUID->"64a13924-bc8d-4bcb-8187-673c2b0582d7"],
Cell[176919, 4097, 323, 6, 24, "Print",ExpressionUUID->"37233d2f-c9f3-408c-ba6a-8c428fde7fed"],
Cell[177245, 4105, 323, 6, 24, "Print",ExpressionUUID->"fbe2255a-dce1-4bac-8b0b-5bdc5c5ccfcc"],
Cell[177571, 4113, 323, 6, 24, "Print",ExpressionUUID->"eb1c566e-70ee-47a8-a069-3fc2099ebd3c"],
Cell[177897, 4121, 323, 6, 24, "Print",ExpressionUUID->"2a81ecc9-3d87-454a-a85f-2d47a7d771cb"],
Cell[178223, 4129, 323, 6, 24, "Print",ExpressionUUID->"3ce486e0-19fb-4aa4-9a92-5f48b3710559"],
Cell[178549, 4137, 323, 6, 24, "Print",ExpressionUUID->"5277657b-7c1f-4c51-8315-a50b3f521131"],
Cell[178875, 4145, 325, 6, 24, "Print",ExpressionUUID->"8e49b2c4-f3c6-4845-a5e0-bf6c62c6cafa"],
Cell[179203, 4153, 323, 6, 24, "Print",ExpressionUUID->"5ba57acb-50e7-43a9-9442-8f48303ccbd2"],
Cell[179529, 4161, 325, 6, 24, "Print",ExpressionUUID->"07c01b1f-153b-4aa4-ba2c-692765c2c872"],
Cell[179857, 4169, 325, 6, 24, "Print",ExpressionUUID->"f0d9894a-beb0-4954-8068-26fdfef64eaf"],
Cell[180185, 4177, 323, 6, 24, "Print",ExpressionUUID->"aa3f2af9-9150-4b98-8f71-ea8991c46db8"],
Cell[180511, 4185, 323, 6, 24, "Print",ExpressionUUID->"0208ac79-8d0e-4262-922b-762873f31727"],
Cell[180837, 4193, 325, 6, 24, "Print",ExpressionUUID->"a023f993-c4dc-4ea5-9c91-b3f949f3cdbd"],
Cell[181165, 4201, 323, 6, 24, "Print",ExpressionUUID->"b1bf1c4a-4b5b-4a59-96c4-03253e62a0b4"],
Cell[181491, 4209, 323, 6, 24, "Print",ExpressionUUID->"431fb4d7-ba2b-4b78-a836-339ff96fa561"],
Cell[181817, 4217, 325, 6, 24, "Print",ExpressionUUID->"59d8ec1a-6ddd-4dee-9667-541ba395bcda"],
Cell[182145, 4225, 325, 6, 24, "Print",ExpressionUUID->"fd953eaf-b8ff-4630-ae7e-9fb17ea2c907"],
Cell[182473, 4233, 323, 6, 24, "Print",ExpressionUUID->"6f4dd24e-171e-4fab-bceb-0c10cd23aac1"],
Cell[182799, 4241, 325, 6, 24, "Print",ExpressionUUID->"403c5838-3336-49d1-aec1-4187b9f547fe"],
Cell[183127, 4249, 325, 6, 24, "Print",ExpressionUUID->"f4241a08-a1cb-4421-9b53-dbee1a389363"],
Cell[183455, 4257, 325, 6, 24, "Print",ExpressionUUID->"2fbd703e-d798-4c35-b4bf-01fa56547ec7"],
Cell[183783, 4265, 325, 6, 24, "Print",ExpressionUUID->"4f05e039-6b73-4e95-8ff1-9bf7787ee720"],
Cell[184111, 4273, 323, 6, 24, "Print",ExpressionUUID->"6ecad8a7-d2c7-47c0-bf45-9ced0eb53cc7"],
Cell[184437, 4281, 323, 6, 24, "Print",ExpressionUUID->"c02d5eab-5e5b-49db-b3cb-e949f5c31c9a"],
Cell[184763, 4289, 323, 6, 24, "Print",ExpressionUUID->"80f0cc55-3eda-4992-8e6c-9e1e7f0cd118"],
Cell[185089, 4297, 323, 6, 24, "Print",ExpressionUUID->"a9bc3477-a42b-4af3-96de-a79f2cd94009"],
Cell[185415, 4305, 323, 6, 24, "Print",ExpressionUUID->"511d951e-5b9b-4dbf-a3aa-b78a476c10d0"],
Cell[185741, 4313, 323, 6, 24, "Print",ExpressionUUID->"7df02968-728a-4467-b70c-c9e8271190a6"],
Cell[186067, 4321, 323, 6, 24, "Print",ExpressionUUID->"ac851e75-8c42-47a9-851d-320b4516b441"],
Cell[186393, 4329, 322, 6, 24, "Print",ExpressionUUID->"0eaa4745-b5b1-4b92-b41b-79e347f3753c"],
Cell[186718, 4337, 323, 6, 24, "Print",ExpressionUUID->"7a47dd43-1a95-4716-98c4-6d6db3addd4e"],
Cell[187044, 4345, 323, 6, 24, "Print",ExpressionUUID->"3144ac8f-d443-4b5b-88cf-9f0f64e91d94"],
Cell[187370, 4353, 325, 6, 24, "Print",ExpressionUUID->"21979b74-66d7-46fa-824a-fb23cce4eae2"],
Cell[187698, 4361, 325, 6, 24, "Print",ExpressionUUID->"7cd7fc2b-6839-4901-a65d-8d98f21f825d"],
Cell[188026, 4369, 323, 6, 24, "Print",ExpressionUUID->"27b66c17-f71f-4ca7-a390-0c5c062ec21e"],
Cell[188352, 4377, 323, 6, 24, "Print",ExpressionUUID->"77453892-df22-47e8-9f24-9713b5384d62"],
Cell[188678, 4385, 322, 6, 24, "Print",ExpressionUUID->"d3c37ef2-32be-454d-b775-179129ca01cf"],
Cell[189003, 4393, 323, 6, 24, "Print",ExpressionUUID->"e29f4a7d-f80f-4b1a-9d15-5072fce0e60c"],
Cell[189329, 4401, 322, 6, 24, "Print",ExpressionUUID->"b1151d42-c883-4a03-b6aa-929d7af12201"],
Cell[189654, 4409, 325, 6, 24, "Print",ExpressionUUID->"80d45250-c17c-4c39-a19b-d3c6b4e94432"],
Cell[189982, 4417, 323, 6, 24, "Print",ExpressionUUID->"bbe9e011-3ae5-41c5-a5e8-168e4cb0fa8a"],
Cell[190308, 4425, 323, 6, 24, "Print",ExpressionUUID->"0416840c-cef7-40bf-8073-97b07e4c4beb"],
Cell[190634, 4433, 322, 6, 24, "Print",ExpressionUUID->"e3e29b85-1a43-4f7c-9ab2-32d45876c8bc"],
Cell[190959, 4441, 323, 6, 24, "Print",ExpressionUUID->"258ca49a-9fb4-4918-8f41-824631024443"],
Cell[191285, 4449, 323, 6, 24, "Print",ExpressionUUID->"fb9b35fb-c487-4cce-a55a-d98bbddbf738"],
Cell[191611, 4457, 323, 6, 24, "Print",ExpressionUUID->"068c391c-47c1-480d-8e3d-75794443dd49"],
Cell[191937, 4465, 323, 6, 24, "Print",ExpressionUUID->"74639fa2-3987-4bf9-aecd-9e0deaa42fd4"],
Cell[192263, 4473, 323, 6, 24, "Print",ExpressionUUID->"25026b41-ad8c-4095-80af-d46f37ef4529"],
Cell[192589, 4481, 323, 6, 24, "Print",ExpressionUUID->"2d2cd808-4da9-4cff-ba6b-8735a7b56ef2"],
Cell[192915, 4489, 322, 6, 24, "Print",ExpressionUUID->"f4358789-8f66-46af-8b01-868ffc654f14"],
Cell[193240, 4497, 323, 6, 24, "Print",ExpressionUUID->"6321a505-0dca-4939-82c4-fb475d2de844"],
Cell[193566, 4505, 323, 6, 24, "Print",ExpressionUUID->"2a2a3de9-e79d-44ef-9662-018d93178eb6"],
Cell[193892, 4513, 322, 6, 24, "Print",ExpressionUUID->"f15e58a9-de1e-42b1-a18a-d2893d7387e0"],
Cell[194217, 4521, 323, 6, 24, "Print",ExpressionUUID->"67e04426-5500-423e-aad6-ffe95a270244"],
Cell[194543, 4529, 323, 6, 24, "Print",ExpressionUUID->"c51d9268-8678-442c-bdf4-9b9000d23c6e"],
Cell[194869, 4537, 323, 6, 24, "Print",ExpressionUUID->"a8ddc04d-f8d6-4662-8df6-d094fc93e977"],
Cell[195195, 4545, 325, 6, 24, "Print",ExpressionUUID->"6267f2cc-22cf-485c-a391-7dd0f6e33698"],
Cell[195523, 4553, 323, 6, 24, "Print",ExpressionUUID->"94f78f5d-9de8-4136-9896-3c3e85efb033"],
Cell[195849, 4561, 323, 6, 24, "Print",ExpressionUUID->"63d704b2-16ef-4f4b-b472-28cd76355cbc"],
Cell[196175, 4569, 323, 6, 24, "Print",ExpressionUUID->"aef10176-6f4d-438a-b78d-ba15fd43bbfd"],
Cell[196501, 4577, 325, 6, 24, "Print",ExpressionUUID->"9db55cd4-c867-44f5-8e02-e66e2b02d221"],
Cell[196829, 4585, 323, 6, 24, "Print",ExpressionUUID->"b1efa89f-a3f2-4910-a0ed-f768aef6d908"],
Cell[197155, 4593, 323, 6, 24, "Print",ExpressionUUID->"bc6b6764-37ea-4846-b0ad-0e1e132e7371"],
Cell[197481, 4601, 323, 6, 24, "Print",ExpressionUUID->"5c687148-e917-4f72-bdc1-dec2211d70b2"],
Cell[197807, 4609, 323, 6, 24, "Print",ExpressionUUID->"0f4da8c9-b4e9-48e1-b2b7-b8b99e379352"],
Cell[198133, 4617, 322, 6, 24, "Print",ExpressionUUID->"8009d68d-0a18-4b65-94e1-4328b340b302"],
Cell[198458, 4625, 323, 6, 24, "Print",ExpressionUUID->"f04237f4-4aae-4841-95a1-50b2a805657e"],
Cell[198784, 4633, 325, 6, 24, "Print",ExpressionUUID->"90533045-0c06-44ea-99c5-a20d87972f31"],
Cell[199112, 4641, 325, 6, 24, "Print",ExpressionUUID->"3acb0008-0794-4ec5-86a8-4cc62b816dd4"],
Cell[199440, 4649, 323, 6, 24, "Print",ExpressionUUID->"5db1bbfc-22e9-4587-bbfc-a40ac3a13531"],
Cell[199766, 4657, 323, 6, 24, "Print",ExpressionUUID->"91383ff0-7c9e-46a0-aced-9f9a2c6265e9"],
Cell[200092, 4665, 323, 6, 24, "Print",ExpressionUUID->"e07bef8c-045b-4fa8-8d9f-013bb4642eeb"],
Cell[200418, 4673, 325, 6, 24, "Print",ExpressionUUID->"0893d6c0-8d49-4274-94b1-9922fe0fc62c"],
Cell[200746, 4681, 323, 6, 24, "Print",ExpressionUUID->"5d011355-932b-49e8-a5ec-aace6fd876d3"],
Cell[201072, 4689, 323, 6, 24, "Print",ExpressionUUID->"626353a3-25b0-42c1-aea1-391c1a509ddd"],
Cell[201398, 4697, 323, 6, 24, "Print",ExpressionUUID->"2ded4868-1f11-4b8b-ad8c-15e8d638deb7"],
Cell[201724, 4705, 322, 6, 24, "Print",ExpressionUUID->"7f7694b5-2ba5-483e-8df1-1d5db3b94795"],
Cell[202049, 4713, 325, 6, 24, "Print",ExpressionUUID->"c1d99a69-3397-45ee-ab1c-5c157c567f4e"],
Cell[202377, 4721, 322, 6, 24, "Print",ExpressionUUID->"c6db5677-de5e-4195-989d-c739334201c3"],
Cell[202702, 4729, 323, 6, 24, "Print",ExpressionUUID->"6d0e398f-3732-4b9c-88b5-d00befd1838f"],
Cell[203028, 4737, 323, 6, 24, "Print",ExpressionUUID->"93ed0ee0-370a-4e0e-a154-3b76fd9f798f"],
Cell[203354, 4745, 325, 6, 24, "Print",ExpressionUUID->"19b6dfea-98d5-4367-b522-60c9d3e1eb87"],
Cell[203682, 4753, 323, 6, 24, "Print",ExpressionUUID->"09696d83-3520-458b-acfc-651147784899"],
Cell[204008, 4761, 323, 6, 24, "Print",ExpressionUUID->"b03e4b7d-2ca4-418e-afbb-bddd9d55a99c"],
Cell[204334, 4769, 325, 6, 24, "Print",ExpressionUUID->"e6dde8b2-9329-46e8-a2e3-83d3c2660583"],
Cell[204662, 4777, 323, 6, 24, "Print",ExpressionUUID->"6fc634f9-ef1e-4d48-b9b7-efa845df35b8"],
Cell[204988, 4785, 323, 6, 24, "Print",ExpressionUUID->"966fdc3b-b8e2-4f18-96e4-9016cec611e3"],
Cell[205314, 4793, 325, 6, 24, "Print",ExpressionUUID->"fbe8d3fd-c1d4-4e7b-b095-99043c548ec6"],
Cell[205642, 4801, 325, 6, 24, "Print",ExpressionUUID->"50162442-9bf2-475f-b5cf-150ee239b597"],
Cell[205970, 4809, 325, 6, 24, "Print",ExpressionUUID->"dd3f59f2-ea27-410c-9cfb-1a1b8a28512d"],
Cell[206298, 4817, 323, 6, 24, "Print",ExpressionUUID->"4f1d18e6-86cd-4f1c-973e-2309a04f8761"],
Cell[206624, 4825, 325, 6, 24, "Print",ExpressionUUID->"9e526a74-55ce-42a6-86ee-fcd9a2058981"],
Cell[206952, 4833, 323, 6, 24, "Print",ExpressionUUID->"2d895c70-f9c1-403d-b852-49aac8b73c56"],
Cell[207278, 4841, 323, 6, 24, "Print",ExpressionUUID->"37601b5b-34ec-4c0e-9f5c-b139af81ba28"],
Cell[207604, 4849, 323, 6, 24, "Print",ExpressionUUID->"6cd15cbc-3f05-4409-a274-03db81ada134"],
Cell[207930, 4857, 323, 6, 24, "Print",ExpressionUUID->"2017a70e-1e68-402f-9026-f8b7ad36ef4d"],
Cell[208256, 4865, 323, 6, 24, "Print",ExpressionUUID->"dfd8dedc-a19e-4e51-9c6c-7a08c27121f0"],
Cell[208582, 4873, 325, 6, 24, "Print",ExpressionUUID->"16aa845e-4556-4d88-bdb8-8b8b81db5b73"],
Cell[208910, 4881, 323, 6, 24, "Print",ExpressionUUID->"0babbc2b-e5cf-46fa-8d97-cb1c3562123c"],
Cell[209236, 4889, 323, 6, 24, "Print",ExpressionUUID->"0b2339b6-3116-4e1a-9de1-be456950eb20"],
Cell[209562, 4897, 323, 6, 24, "Print",ExpressionUUID->"d193ac42-c1d8-406a-8a5c-e6294e4ac75d"],
Cell[209888, 4905, 322, 6, 24, "Print",ExpressionUUID->"83b95e7f-d517-410b-b405-04dd382f2f01"],
Cell[210213, 4913, 323, 6, 24, "Print",ExpressionUUID->"eb5b277e-93f7-4763-ab5a-68c6f9ead78b"],
Cell[210539, 4921, 325, 6, 24, "Print",ExpressionUUID->"6b36a389-1a2b-49e6-a971-069c2041a153"],
Cell[210867, 4929, 323, 6, 24, "Print",ExpressionUUID->"5e3c89c4-6da3-4901-91c6-5dde72952032"],
Cell[211193, 4937, 323, 6, 24, "Print",ExpressionUUID->"2f529ecb-0565-4813-9715-0877a6d5533b"],
Cell[211519, 4945, 323, 6, 24, "Print",ExpressionUUID->"7a6cd2d8-a955-417f-b06a-bdf9f8cf5abc"],
Cell[211845, 4953, 325, 6, 24, "Print",ExpressionUUID->"a2003d51-a22f-43cf-b837-d2dd02eb94a6"],
Cell[212173, 4961, 322, 6, 24, "Print",ExpressionUUID->"2c1f328d-534b-4ac3-a58b-d435d3a7ad0f"],
Cell[212498, 4969, 325, 6, 24, "Print",ExpressionUUID->"c47c2a1b-9367-4f36-af2c-9b80086115df"],
Cell[212826, 4977, 323, 6, 24, "Print",ExpressionUUID->"e4671895-d66e-4ee5-8fcf-f0e0b443e85e"],
Cell[213152, 4985, 323, 6, 24, "Print",ExpressionUUID->"2c7ad329-29d2-4b5d-a096-3a6f3fd27f3e"],
Cell[213478, 4993, 325, 6, 24, "Print",ExpressionUUID->"0262b09b-010f-409a-823f-328ab3bd9713"],
Cell[213806, 5001, 322, 6, 24, "Print",ExpressionUUID->"41435bec-1f58-47c6-84e9-69b097b32a3e"],
Cell[214131, 5009, 323, 6, 24, "Print",ExpressionUUID->"617fc26f-4798-40b7-b1b7-b2eee6886ba9"],
Cell[214457, 5017, 323, 6, 24, "Print",ExpressionUUID->"062caa54-0c9b-4f2e-9fc5-c3ab681ba6a7"],
Cell[214783, 5025, 323, 6, 24, "Print",ExpressionUUID->"1d970cdf-b308-4bb7-85c1-c136dac4ecca"],
Cell[215109, 5033, 322, 6, 24, "Print",ExpressionUUID->"be45b044-f692-4db1-b4d3-8329f1c680db"],
Cell[215434, 5041, 323, 6, 24, "Print",ExpressionUUID->"04a9b2c6-ff99-48fe-accf-aefa0a8dcfaf"],
Cell[215760, 5049, 323, 6, 24, "Print",ExpressionUUID->"5ab2da33-0e12-4252-9e82-4795f50e79f4"],
Cell[216086, 5057, 323, 6, 24, "Print",ExpressionUUID->"51518a55-d4f1-44e0-95de-a626c6bba1d6"],
Cell[216412, 5065, 325, 6, 24, "Print",ExpressionUUID->"bc56476b-87cc-402b-b2d2-f41862bce16f"],
Cell[216740, 5073, 323, 6, 24, "Print",ExpressionUUID->"bdfd142e-a4e0-4699-8015-f48ba0d1b140"],
Cell[217066, 5081, 323, 6, 24, "Print",ExpressionUUID->"33bb9d34-49b0-400f-939e-6f6a705831e8"],
Cell[217392, 5089, 323, 6, 24, "Print",ExpressionUUID->"2eae6313-8df5-4f75-aa97-212fb0b049d0"],
Cell[217718, 5097, 325, 6, 24, "Print",ExpressionUUID->"1081c2b7-d82a-4633-a6d7-5e4079a241eb"],
Cell[218046, 5105, 325, 6, 24, "Print",ExpressionUUID->"88eafbf7-d135-4e80-b10d-18946ea45dea"],
Cell[218374, 5113, 325, 6, 24, "Print",ExpressionUUID->"f31aab0d-86e0-47dc-833c-86b36db51993"],
Cell[218702, 5121, 325, 6, 24, "Print",ExpressionUUID->"61c9a67d-4b60-427d-b3b0-e3bd160725c6"],
Cell[219030, 5129, 323, 6, 24, "Print",ExpressionUUID->"fd9ea692-76d3-41e9-bcc6-be5e6c7107b4"],
Cell[219356, 5137, 323, 6, 24, "Print",ExpressionUUID->"a0951a4c-142c-4c90-8e81-4fae861e15be"],
Cell[219682, 5145, 323, 6, 24, "Print",ExpressionUUID->"27f799ce-d26d-4058-b0a0-bad16c1b817d"],
Cell[220008, 5153, 323, 6, 24, "Print",ExpressionUUID->"11191b0d-2e04-4ca9-86b2-bf1424685624"],
Cell[220334, 5161, 325, 6, 24, "Print",ExpressionUUID->"e932c2fc-4043-4c8a-9d52-9de5a5deb5ce"],
Cell[220662, 5169, 323, 6, 24, "Print",ExpressionUUID->"92f5db1e-4279-47f9-87fb-1ffa994dcd4f"],
Cell[220988, 5177, 323, 6, 24, "Print",ExpressionUUID->"379a27e8-8d67-48f9-91da-55a8b12cacee"],
Cell[221314, 5185, 325, 6, 24, "Print",ExpressionUUID->"122770f4-8b65-43ee-a9f2-225753e27981"],
Cell[221642, 5193, 323, 6, 24, "Print",ExpressionUUID->"a1cdb02f-3927-4475-be75-26d2096c200c"],
Cell[221968, 5201, 323, 6, 24, "Print",ExpressionUUID->"558b705a-18f2-473a-9dbd-d8d4f9807789"],
Cell[222294, 5209, 325, 6, 24, "Print",ExpressionUUID->"cb5ae23d-37ca-4fca-b644-a18a47cac9ca"],
Cell[222622, 5217, 323, 6, 24, "Print",ExpressionUUID->"a7cca47c-5328-4e85-ab98-9f3818dae8ad"],
Cell[222948, 5225, 323, 6, 24, "Print",ExpressionUUID->"ea4d4f6f-1454-4d16-892a-601abec52fc6"],
Cell[223274, 5233, 323, 6, 24, "Print",ExpressionUUID->"f56c0531-bb39-4084-b591-80299690f5c4"],
Cell[223600, 5241, 325, 6, 24, "Print",ExpressionUUID->"e1b7edc2-1149-4504-bd5f-8cc2e4e4243e"],
Cell[223928, 5249, 323, 6, 24, "Print",ExpressionUUID->"14a1a3ac-f6a0-40bf-a2dd-a0e0ff1e83af"],
Cell[224254, 5257, 323, 6, 24, "Print",ExpressionUUID->"699854df-1687-4b6f-b8dc-c3ea66884f35"],
Cell[224580, 5265, 323, 6, 24, "Print",ExpressionUUID->"2e1465e8-334f-4ad5-b879-f4c4c929fed3"],
Cell[224906, 5273, 322, 6, 24, "Print",ExpressionUUID->"d11f372c-1894-4dc2-9f20-43d438f8b746"],
Cell[225231, 5281, 323, 6, 24, "Print",ExpressionUUID->"3f3cbf2b-4fbc-490f-a9ea-95e8137a88df"],
Cell[225557, 5289, 325, 6, 24, "Print",ExpressionUUID->"fbb2fb70-0661-4111-8408-dd96f6c62f0d"],
Cell[225885, 5297, 325, 6, 24, "Print",ExpressionUUID->"c04cf06c-bb40-4c14-8410-dcbe7cfcc54d"],
Cell[226213, 5305, 323, 6, 24, "Print",ExpressionUUID->"7b60b387-2a2e-4a3c-8cb0-4c4d2dee9653"],
Cell[226539, 5313, 323, 6, 24, "Print",ExpressionUUID->"4fc4262e-b5ea-416f-bcdb-4b60ee4981a2"],
Cell[226865, 5321, 325, 6, 24, "Print",ExpressionUUID->"a855e671-fef0-41eb-b87f-e9c52f593cdc"],
Cell[227193, 5329, 322, 6, 24, "Print",ExpressionUUID->"fafd0bc6-8c93-4c8f-857b-a0b07a60165c"],
Cell[227518, 5337, 323, 6, 24, "Print",ExpressionUUID->"9328cd17-53a4-44fc-a232-957b3ca2c724"],
Cell[227844, 5345, 325, 6, 24, "Print",ExpressionUUID->"fe2877b9-ef60-4c65-9c29-1113fac52b8d"],
Cell[228172, 5353, 323, 6, 24, "Print",ExpressionUUID->"7f237e59-5a29-4406-934f-5c298f1eea13"],
Cell[228498, 5361, 322, 6, 24, "Print",ExpressionUUID->"eb6b9bb4-a8b3-45c8-9052-343aa9dbd446"],
Cell[228823, 5369, 323, 6, 24, "Print",ExpressionUUID->"814fd0c8-9033-40ce-81aa-15c51ee9b24e"],
Cell[229149, 5377, 321, 6, 24, "Print",ExpressionUUID->"fec65774-a25d-4c70-926b-5706baa3e45a"],
Cell[229473, 5385, 323, 6, 24, "Print",ExpressionUUID->"054960e0-1cfa-4aed-a4e7-210a1ea49542"],
Cell[229799, 5393, 323, 6, 24, "Print",ExpressionUUID->"5e705c11-ebbb-464d-b6b3-071d33a7b4b8"],
Cell[230125, 5401, 323, 6, 24, "Print",ExpressionUUID->"53d4d048-26c4-4df3-b156-048b10c9c8f5"],
Cell[230451, 5409, 323, 6, 24, "Print",ExpressionUUID->"6029e6f4-367f-4b38-aefc-83350485d6a6"],
Cell[230777, 5417, 323, 6, 24, "Print",ExpressionUUID->"ebac3f51-2797-4251-af22-b67e49a3c543"],
Cell[231103, 5425, 325, 6, 24, "Print",ExpressionUUID->"5a015dba-48ed-4d44-98aa-b481c22f76d3"],
Cell[231431, 5433, 323, 6, 24, "Print",ExpressionUUID->"ccbb3a6a-8c7b-4238-9621-20c433717032"],
Cell[231757, 5441, 323, 6, 24, "Print",ExpressionUUID->"f85cdebc-d3db-48f5-88ea-57bafbc6a1e9"],
Cell[232083, 5449, 323, 6, 24, "Print",ExpressionUUID->"61451a40-1dd9-4a31-aab4-d05c826dc1d6"],
Cell[232409, 5457, 323, 6, 24, "Print",ExpressionUUID->"2fe289b2-7e70-4aba-b712-010c2f678263"],
Cell[232735, 5465, 325, 6, 24, "Print",ExpressionUUID->"68500f1d-52b3-428f-a36e-7b702254d996"],
Cell[233063, 5473, 323, 6, 24, "Print",ExpressionUUID->"ffa7049f-9ec6-49be-b939-29a85c6b5e4d"],
Cell[233389, 5481, 323, 6, 24, "Print",ExpressionUUID->"c1407fda-432a-4da0-b1dc-8099dbb5c105"],
Cell[233715, 5489, 325, 6, 24, "Print",ExpressionUUID->"b6905ebb-b169-4f83-bccc-f780207379e6"],
Cell[234043, 5497, 323, 6, 24, "Print",ExpressionUUID->"f58f7e8d-e79b-455b-8ee6-ce5587dc9869"],
Cell[234369, 5505, 323, 6, 24, "Print",ExpressionUUID->"48ac76aa-e5ac-43a0-a054-bacd6e4091d5"],
Cell[234695, 5513, 325, 6, 24, "Print",ExpressionUUID->"29864282-448c-4622-9a1d-a46b35877809"],
Cell[235023, 5521, 325, 6, 24, "Print",ExpressionUUID->"c4ae41ca-008c-45b6-9e0e-e14477fbacd9"],
Cell[235351, 5529, 325, 6, 24, "Print",ExpressionUUID->"a036aea1-1135-4a79-b3e2-c0fc9dd320d8"],
Cell[235679, 5537, 323, 6, 24, "Print",ExpressionUUID->"c45cba3b-25b7-4ed1-aaf3-5c07a5b185dc"],
Cell[236005, 5545, 323, 6, 24, "Print",ExpressionUUID->"eadaa2f0-d631-4f88-8f99-badde4570b64"],
Cell[236331, 5553, 325, 6, 24, "Print",ExpressionUUID->"9e4ebeef-f14e-4751-abbe-c9b1567490d6"],
Cell[236659, 5561, 323, 6, 24, "Print",ExpressionUUID->"eb88d932-9270-48b0-9b4d-d2803fd89175"],
Cell[236985, 5569, 322, 6, 24, "Print",ExpressionUUID->"3ad60df8-8040-42fe-bd65-20c181aa0a8e"],
Cell[237310, 5577, 323, 6, 24, "Print",ExpressionUUID->"b6749bc1-bf23-4a4b-9664-4bc8d5e3a6d1"],
Cell[237636, 5585, 323, 6, 24, "Print",ExpressionUUID->"d74319da-707d-4b0f-b221-3434b4aa3b95"],
Cell[237962, 5593, 323, 6, 24, "Print",ExpressionUUID->"0a29237a-dd5f-44a3-b38c-857c334ef342"],
Cell[238288, 5601, 325, 6, 24, "Print",ExpressionUUID->"48029f9a-caf4-45b1-b35d-c47f55964c5a"],
Cell[238616, 5609, 323, 6, 24, "Print",ExpressionUUID->"ae33a937-898b-4e89-a793-98fd55df3013"],
Cell[238942, 5617, 323, 6, 24, "Print",ExpressionUUID->"31f604af-4495-47f7-930a-fe16ac19cdef"],
Cell[239268, 5625, 325, 6, 24, "Print",ExpressionUUID->"92ae8cbc-bc1e-4414-9348-711666349da3"],
Cell[239596, 5633, 323, 6, 24, "Print",ExpressionUUID->"200441dc-39e8-49b4-9533-45825b6b1aff"],
Cell[239922, 5641, 323, 6, 24, "Print",ExpressionUUID->"740053e5-8673-4107-8b8b-d86bdf9ed70f"],
Cell[240248, 5649, 323, 6, 24, "Print",ExpressionUUID->"9c6c7594-60f4-4e62-83ec-ec94b483f95a"],
Cell[240574, 5657, 323, 6, 24, "Print",ExpressionUUID->"6b6a7440-9fa8-4771-b73e-408b341a4db2"],
Cell[240900, 5665, 323, 6, 24, "Print",ExpressionUUID->"f1cda84d-5eb0-4692-a0cd-3e27a19e23e6"],
Cell[241226, 5673, 325, 6, 24, "Print",ExpressionUUID->"d9ea84d3-9854-42c2-90f9-b6703113ef3a"],
Cell[241554, 5681, 325, 6, 24, "Print",ExpressionUUID->"fbe67b62-c5fd-4f80-94f9-11ebafb4239b"],
Cell[241882, 5689, 323, 6, 24, "Print",ExpressionUUID->"fe6d1ab0-33dd-41f4-a63a-680fa12dd8ca"],
Cell[242208, 5697, 325, 6, 24, "Print",ExpressionUUID->"355c8a6c-c909-4ff6-86d8-d7742e51a5e4"],
Cell[242536, 5705, 323, 6, 24, "Print",ExpressionUUID->"a5937afa-9b70-4bf0-b97b-f2c85a48609e"],
Cell[242862, 5713, 322, 6, 24, "Print",ExpressionUUID->"b50880ea-78b0-41b4-88b9-881177a21dc0"],
Cell[243187, 5721, 323, 6, 24, "Print",ExpressionUUID->"9620b706-aeaf-40da-9508-abc14cc07531"],
Cell[243513, 5729, 323, 6, 24, "Print",ExpressionUUID->"3c602ce1-c5aa-4652-a963-12cd089e67e8"],
Cell[243839, 5737, 323, 6, 24, "Print",ExpressionUUID->"ea7f55b6-a82c-472d-875c-e1e426ca00ad"],
Cell[244165, 5745, 323, 6, 24, "Print",ExpressionUUID->"920042d0-f240-444c-a435-66a9dc812a7f"],
Cell[244491, 5753, 325, 6, 24, "Print",ExpressionUUID->"5991d1cc-d12f-4383-a88e-d97b08bee3e5"],
Cell[244819, 5761, 323, 6, 24, "Print",ExpressionUUID->"ac06d287-e591-4430-88a1-d607d4d5c69b"],
Cell[245145, 5769, 325, 6, 24, "Print",ExpressionUUID->"03fd657f-3b47-49db-af4b-44d7e3282892"],
Cell[245473, 5777, 323, 6, 24, "Print",ExpressionUUID->"ae8c5257-d70c-4f2d-ab98-0ca8e2dcc7ff"],
Cell[245799, 5785, 325, 6, 24, "Print",ExpressionUUID->"0412a652-1f1d-482d-8d09-cfbdb7a064fe"],
Cell[246127, 5793, 323, 6, 24, "Print",ExpressionUUID->"f0bd6087-4ec9-4f70-85ef-e883fd6ad34b"],
Cell[246453, 5801, 323, 6, 24, "Print",ExpressionUUID->"84029dd2-5a47-449f-bc55-ab3a50899c30"],
Cell[246779, 5809, 323, 6, 24, "Print",ExpressionUUID->"730252ea-db7b-4036-b57d-7fd18d69825b"],
Cell[247105, 5817, 323, 6, 24, "Print",ExpressionUUID->"706419a8-2926-46a5-a0e4-bbbf2b1da323"],
Cell[247431, 5825, 323, 6, 24, "Print",ExpressionUUID->"20e4bf2a-774d-4554-a5eb-b93a357389a2"],
Cell[247757, 5833, 323, 6, 24, "Print",ExpressionUUID->"9dc0ed5b-5cd7-4186-882c-944329adfee6"],
Cell[248083, 5841, 325, 6, 24, "Print",ExpressionUUID->"1ff76eb0-b061-41dc-8ef3-8dd6c52fac7e"],
Cell[248411, 5849, 323, 6, 24, "Print",ExpressionUUID->"b0404b61-ac38-450b-a928-cbf5eaa0b4b5"],
Cell[248737, 5857, 323, 6, 24, "Print",ExpressionUUID->"30258896-9bc9-46c1-a24e-2c71cb003b47"],
Cell[249063, 5865, 325, 6, 24, "Print",ExpressionUUID->"b94f24a1-af75-4e5d-a0ed-d580c774a361"],
Cell[249391, 5873, 323, 6, 24, "Print",ExpressionUUID->"a13a7709-8454-4601-842b-554464e0e804"],
Cell[249717, 5881, 325, 6, 24, "Print",ExpressionUUID->"bdfb9459-a3dd-4c68-9c78-4176674a4600"],
Cell[250045, 5889, 325, 6, 24, "Print",ExpressionUUID->"3bbafd4b-809c-4530-8da5-5907dcf12b71"],
Cell[250373, 5897, 323, 6, 24, "Print",ExpressionUUID->"f9bb2db4-265c-4d2d-b4fc-9083e5c4882f"],
Cell[250699, 5905, 322, 6, 24, "Print",ExpressionUUID->"e6c56ecc-5773-40bc-8b29-01cb6acf2378"],
Cell[251024, 5913, 323, 6, 24, "Print",ExpressionUUID->"5b5ff5c9-2818-4104-bede-a95dcac642bd"],
Cell[251350, 5921, 325, 6, 24, "Print",ExpressionUUID->"37c6dd81-7f96-4060-a845-25c52df92d0e"],
Cell[251678, 5929, 325, 6, 24, "Print",ExpressionUUID->"4c36f178-7855-4392-b624-db02c3eae71d"],
Cell[252006, 5937, 325, 6, 24, "Print",ExpressionUUID->"c456f3db-9eb8-4ad6-9b90-ba98df328dbf"],
Cell[252334, 5945, 323, 6, 24, "Print",ExpressionUUID->"0826f018-2c07-4b3c-b0aa-c52d9d56a3de"],
Cell[252660, 5953, 323, 6, 24, "Print",ExpressionUUID->"a7be8cb8-3ba3-4233-8eef-058fcd462322"],
Cell[252986, 5961, 323, 6, 24, "Print",ExpressionUUID->"741593ac-20f3-4ac2-8f96-f34027f0a420"],
Cell[253312, 5969, 323, 6, 24, "Print",ExpressionUUID->"6c383cd2-9e5b-493b-998a-0e63504fd14c"],
Cell[253638, 5977, 323, 6, 24, "Print",ExpressionUUID->"44c76eb4-e86f-44c2-8d94-026d46be8c09"],
Cell[253964, 5985, 323, 6, 24, "Print",ExpressionUUID->"81579309-9eef-492d-a739-217c1bc661a1"],
Cell[254290, 5993, 323, 6, 24, "Print",ExpressionUUID->"78ac3f0d-283a-4a1d-8b31-fca736e753de"],
Cell[254616, 6001, 323, 6, 24, "Print",ExpressionUUID->"11269798-4ab9-4bbb-a7f9-561b1d542448"],
Cell[254942, 6009, 323, 6, 24, "Print",ExpressionUUID->"9341d812-04c9-4424-a6f7-5d47fba7ff7c"],
Cell[255268, 6017, 325, 6, 24, "Print",ExpressionUUID->"6f9dc02c-ec10-4484-a402-2b58bdc6f048"],
Cell[255596, 6025, 323, 6, 24, "Print",ExpressionUUID->"2d06e360-645c-4ec2-9255-12c20ddf4f84"],
Cell[255922, 6033, 325, 6, 24, "Print",ExpressionUUID->"fd7d45b3-c00b-4d6d-8761-6a9a1bd8d8ae"],
Cell[256250, 6041, 325, 6, 24, "Print",ExpressionUUID->"6fdb3995-c3a9-4359-9626-d4cb64b0b0a4"],
Cell[256578, 6049, 323, 6, 24, "Print",ExpressionUUID->"6d5ff668-737d-40b0-846f-96e6be557b0b"],
Cell[256904, 6057, 323, 6, 24, "Print",ExpressionUUID->"ef390424-22cb-4910-8c42-591963920748"],
Cell[257230, 6065, 323, 6, 24, "Print",ExpressionUUID->"32b1bbe1-52e7-4916-93b0-0cac928d818f"],
Cell[257556, 6073, 323, 6, 24, "Print",ExpressionUUID->"8a2ee70c-542e-44c9-9f53-b54ef008ca58"],
Cell[257882, 6081, 323, 6, 24, "Print",ExpressionUUID->"35e7e1f4-2fc0-4938-b73f-af8042ea5eea"],
Cell[258208, 6089, 325, 6, 24, "Print",ExpressionUUID->"5814d4b3-b9a4-49d9-aa67-3b467d8a9b50"],
Cell[258536, 6097, 323, 6, 24, "Print",ExpressionUUID->"11effe4f-b57e-4d2a-a03c-6745c2a6949b"],
Cell[258862, 6105, 323, 6, 24, "Print",ExpressionUUID->"c5653af1-0032-42bf-9631-a24d8cf716d4"],
Cell[259188, 6113, 325, 6, 24, "Print",ExpressionUUID->"a498bc8b-d8dd-46e0-9e3a-c551d3203353"],
Cell[259516, 6121, 323, 6, 24, "Print",ExpressionUUID->"e0b0029c-dda6-41df-b6dc-9256351d0590"],
Cell[259842, 6129, 323, 6, 24, "Print",ExpressionUUID->"f464d48c-1b38-4385-bd9c-1719a459152a"],
Cell[260168, 6137, 323, 6, 24, "Print",ExpressionUUID->"232474da-ff83-4b5a-8dbe-1edf46f5516a"],
Cell[260494, 6145, 325, 6, 24, "Print",ExpressionUUID->"a1960ce9-80ad-4d18-9e8f-6493b2b188b3"],
Cell[260822, 6153, 323, 6, 24, "Print",ExpressionUUID->"d3035050-b719-4210-9e69-7b4eb9d9f0ee"],
Cell[261148, 6161, 323, 6, 24, "Print",ExpressionUUID->"097c3b65-a24c-4843-bd0a-198ad0f72613"],
Cell[261474, 6169, 323, 6, 24, "Print",ExpressionUUID->"c2c22165-047f-48f6-a112-c11efcaaf341"],
Cell[261800, 6177, 323, 6, 24, "Print",ExpressionUUID->"85793294-6517-4aaf-9670-d8a85e8e5c94"],
Cell[262126, 6185, 323, 6, 24, "Print",ExpressionUUID->"385839c5-4d30-41a3-9992-69cfe67fe182"],
Cell[262452, 6193, 323, 6, 24, "Print",ExpressionUUID->"6d42533c-4821-432f-9559-8c4084616c42"],
Cell[262778, 6201, 325, 6, 24, "Print",ExpressionUUID->"8dbca72d-6a61-45ce-8bc4-fc1d82966865"],
Cell[263106, 6209, 323, 6, 24, "Print",ExpressionUUID->"5a692fac-a46c-4183-b9e0-6182f1e8c49e"],
Cell[263432, 6217, 323, 6, 24, "Print",ExpressionUUID->"2907f9f8-9190-4d81-9f43-0d0422f9b3ae"],
Cell[263758, 6225, 323, 6, 24, "Print",ExpressionUUID->"65a96eec-4536-4fc6-9052-e7be45eefb88"],
Cell[264084, 6233, 323, 6, 24, "Print",ExpressionUUID->"1014921d-ee6b-4351-9a99-889e5abb5dde"],
Cell[264410, 6241, 323, 6, 24, "Print",ExpressionUUID->"6206d00a-f438-4d1f-b2b0-bbf65b6b9ab9"],
Cell[264736, 6249, 323, 6, 24, "Print",ExpressionUUID->"4ed3d184-063b-4573-8b88-ac8fc7d56a88"],
Cell[265062, 6257, 323, 6, 24, "Print",ExpressionUUID->"5170a509-9a48-48c2-99da-3e588372a2c1"],
Cell[265388, 6265, 325, 6, 24, "Print",ExpressionUUID->"9009b166-4cd1-4b4d-ac3d-c0e242b6292f"],
Cell[265716, 6273, 323, 6, 24, "Print",ExpressionUUID->"f62b6606-ddcd-4d6d-b73c-fda260db2ac4"],
Cell[266042, 6281, 323, 6, 24, "Print",ExpressionUUID->"4a5756dd-6c48-4ac0-b394-6d91f1a47db4"],
Cell[266368, 6289, 323, 6, 24, "Print",ExpressionUUID->"09c95d8a-f3af-4a72-832a-d72d605fbf9e"],
Cell[266694, 6297, 323, 6, 24, "Print",ExpressionUUID->"19623eab-b523-4371-98f9-43a56599034e"],
Cell[267020, 6305, 322, 6, 24, "Print",ExpressionUUID->"11f79fe7-4791-44fe-a7de-544c5afecc04"],
Cell[267345, 6313, 323, 6, 24, "Print",ExpressionUUID->"8dfe2009-5096-4370-a232-29c3d370ba61"],
Cell[267671, 6321, 322, 6, 24, "Print",ExpressionUUID->"70b79ab5-dbd7-42ed-9cc9-89120c32f615"],
Cell[267996, 6329, 323, 6, 24, "Print",ExpressionUUID->"705b72bb-eba4-455d-9a0a-b26993215347"],
Cell[268322, 6337, 325, 6, 24, "Print",ExpressionUUID->"40d7f745-24a3-45e3-a70c-8faf43af88ff"],
Cell[268650, 6345, 323, 6, 24, "Print",ExpressionUUID->"99542ec1-3a31-4352-8116-a4a9db38db9e"],
Cell[268976, 6353, 323, 6, 24, "Print",ExpressionUUID->"4d1d2fdc-c0bb-4467-af84-e37f55da6a03"],
Cell[269302, 6361, 325, 6, 24, "Print",ExpressionUUID->"877e3099-6fc3-446c-ac35-7362944a4dae"],
Cell[269630, 6369, 323, 6, 24, "Print",ExpressionUUID->"1216972f-f665-4127-ad13-9b4df56ea182"],
Cell[269956, 6377, 323, 6, 24, "Print",ExpressionUUID->"14d70b80-9b55-4794-a56e-e25a8a1844c0"],
Cell[270282, 6385, 323, 6, 24, "Print",ExpressionUUID->"1d5d7269-beba-497b-a285-269bf3a51c1e"],
Cell[270608, 6393, 325, 6, 24, "Print",ExpressionUUID->"aa42b353-cf1c-4436-890d-463bdd84fce2"],
Cell[270936, 6401, 323, 6, 24, "Print",ExpressionUUID->"af765b7e-f916-4c26-b87e-7e2b002bfec2"],
Cell[271262, 6409, 323, 6, 24, "Print",ExpressionUUID->"da98bb7c-d878-4094-98c9-a4fbb5bacde5"],
Cell[271588, 6417, 323, 6, 24, "Print",ExpressionUUID->"6087900b-df34-43ad-89c3-0206f3b6a254"],
Cell[271914, 6425, 322, 6, 24, "Print",ExpressionUUID->"b8d02a4d-7f12-4343-beb0-da14cb450278"],
Cell[272239, 6433, 323, 6, 24, "Print",ExpressionUUID->"57a6844d-ea93-4e31-8827-63509967cc33"],
Cell[272565, 6441, 323, 6, 24, "Print",ExpressionUUID->"b8202e55-9d00-4851-ae90-036f9c65e58e"],
Cell[272891, 6449, 323, 6, 24, "Print",ExpressionUUID->"4869d5ef-5832-4eb6-8640-3296fcb8e37e"],
Cell[273217, 6457, 325, 6, 24, "Print",ExpressionUUID->"68bc640d-28c3-418d-8f9e-15ac64990762"],
Cell[273545, 6465, 323, 6, 24, "Print",ExpressionUUID->"7e8b528a-04ad-480c-b549-d4e6bc87280b"],
Cell[273871, 6473, 322, 6, 24, "Print",ExpressionUUID->"8312de21-2308-4a98-a425-85bc5a5382c6"],
Cell[274196, 6481, 322, 6, 24, "Print",ExpressionUUID->"04dbc337-0734-4ec3-b39e-433b2ac53c63"],
Cell[274521, 6489, 323, 6, 24, "Print",ExpressionUUID->"a96a3b99-1068-472e-a135-2f6a7676413e"],
Cell[274847, 6497, 323, 6, 24, "Print",ExpressionUUID->"5c8323cd-b2f8-46f0-a97b-3517908d1f29"],
Cell[275173, 6505, 323, 6, 24, "Print",ExpressionUUID->"00c75d3a-a7ad-48b2-99ed-b07ae90c13cd"],
Cell[275499, 6513, 325, 6, 24, "Print",ExpressionUUID->"3b9b717d-0de4-4db4-8024-d78a0769c493"],
Cell[275827, 6521, 325, 6, 24, "Print",ExpressionUUID->"ffc4438a-ea86-4f1c-b9b3-0871d63f3dce"],
Cell[276155, 6529, 323, 6, 24, "Print",ExpressionUUID->"a3177967-1717-4886-b0e3-5c95b6a6fd65"],
Cell[276481, 6537, 323, 6, 24, "Print",ExpressionUUID->"65b7c3ef-a4c8-454a-82df-5ef0f301fb77"],
Cell[276807, 6545, 323, 6, 24, "Print",ExpressionUUID->"dac0eae8-9aa0-4044-9276-d392f98c3fbc"],
Cell[277133, 6553, 323, 6, 24, "Print",ExpressionUUID->"7b072f3c-46a3-4b11-a681-e2540e082bf5"],
Cell[277459, 6561, 323, 6, 24, "Print",ExpressionUUID->"104dbcae-2449-45d3-ad4a-f0f2223f8c75"],
Cell[277785, 6569, 323, 6, 24, "Print",ExpressionUUID->"8fce81df-7baa-4253-b862-d3ad4c57f147"],
Cell[278111, 6577, 323, 6, 24, "Print",ExpressionUUID->"7372591e-68fc-464c-9ecb-175092b193ff"],
Cell[278437, 6585, 323, 6, 24, "Print",ExpressionUUID->"814bb185-b23b-427b-b199-0aed01854551"],
Cell[278763, 6593, 325, 6, 24, "Print",ExpressionUUID->"f39a6113-f92c-44f9-b030-4567d034e493"],
Cell[279091, 6601, 323, 6, 24, "Print",ExpressionUUID->"ddb3392e-eba6-4016-b30d-62643442f5d6"],
Cell[279417, 6609, 323, 6, 24, "Print",ExpressionUUID->"1382e2df-588a-47b9-8462-3de5a39726c3"],
Cell[279743, 6617, 323, 6, 24, "Print",ExpressionUUID->"37e2d882-e213-4333-8e43-726cdca06c2b"],
Cell[280069, 6625, 323, 6, 24, "Print",ExpressionUUID->"efbacd34-9ab6-4c16-82c8-6942aff411f3"],
Cell[280395, 6633, 323, 6, 24, "Print",ExpressionUUID->"692612f3-d646-4f1f-8916-e19468fbda55"],
Cell[280721, 6641, 325, 6, 24, "Print",ExpressionUUID->"c5cb733b-9727-4daa-950d-16a17608c89d"],
Cell[281049, 6649, 323, 6, 24, "Print",ExpressionUUID->"e803c392-a555-444b-ad3a-0c128b2a5c0e"]
}, {6}]]
}, Open  ]],
Cell[281396, 6659, 219, 4, 35, "Text",ExpressionUUID->"5adfc749-e91d-41fe-9637-61cf404f365c"],
Cell[CellGroupData[{
Cell[281640, 6667, 1150, 19, 52, "Input",ExpressionUUID->"18eca544-7c6c-45e3-b100-153ceb45f629"],
Cell[282793, 6688, 453, 10, 24, "Print",ExpressionUUID->"91bcea16-117b-43ca-b0c3-dcadadb4c17e"]
}, Open  ]],
Cell[283261, 6701, 588, 9, 35, "Text",ExpressionUUID->"79e628de-f7f3-4f91-b104-0be1b52a5098"],
Cell[283852, 6712, 151, 3, 35, "Text",ExpressionUUID->"67b1b287-8ed9-469a-b827-c4f4e3c24283"],
Cell[284006, 6717, 1697, 41, 157, "Input",ExpressionUUID->"3dabbfa5-f188-444b-b617-5c192c6e34d2"],
Cell[285706, 6760, 158, 3, 35, "Text",ExpressionUUID->"a4ff9d70-42d4-4b8c-8d74-e32c2878a7f3"],
Cell[285867, 6765, 1100, 24, 196, "Text",ExpressionUUID->"2787b9a8-f193-4b13-825e-ef98e2d63dc4"],
Cell[CellGroupData[{
Cell[286992, 6793, 1461, 26, 73, "Input",ExpressionUUID->"209b7fa7-a37a-4a57-a6a9-15f95bdca385"],
Cell[CellGroupData[{
Cell[288478, 6823, 297, 5, 24, "Print",ExpressionUUID->"bfddabd6-1049-45c8-bae7-27eb12360352"],
Cell[288778, 6830, 299, 5, 24, "Print",ExpressionUUID->"ac28c9d2-ebc9-4b69-a730-51ce24c382cf"],
Cell[289080, 6837, 296, 5, 24, "Print",ExpressionUUID->"194a0f40-cff8-4a35-b9b3-8b8be85addbe"],
Cell[289379, 6844, 297, 5, 24, "Print",ExpressionUUID->"76a496aa-680a-477d-83e7-140f05f39d4e"],
Cell[289679, 6851, 297, 5, 24, "Print",ExpressionUUID->"b6e0970c-5aef-4ace-8e9c-94ce3dd68ddb"],
Cell[289979, 6858, 296, 5, 24, "Print",ExpressionUUID->"6a22fc7f-5237-4dc3-8062-f088c71db79e"],
Cell[290278, 6865, 297, 5, 24, "Print",ExpressionUUID->"12616b2c-c6d7-4219-b099-f734eab73b6d"],
Cell[290578, 6872, 299, 5, 24, "Print",ExpressionUUID->"0d11945b-4e2e-454e-9f2a-4bc5693dd66f"],
Cell[290880, 6879, 297, 5, 24, "Print",ExpressionUUID->"d68c7c49-9857-4385-addf-001b72afb8a9"],
Cell[291180, 6886, 296, 5, 24, "Print",ExpressionUUID->"32e95b23-0f14-4584-9538-70e65fde5b4e"],
Cell[291479, 6893, 297, 5, 24, "Print",ExpressionUUID->"caca97f4-902d-4f84-b45a-bbd798236bae"],
Cell[291779, 6900, 297, 5, 24, "Print",ExpressionUUID->"e68e9804-21cb-4e8c-9b47-51fc53bf76cf"],
Cell[292079, 6907, 297, 5, 24, "Print",ExpressionUUID->"c014f47c-594c-4ff5-a2cf-f71e29d81f75"],
Cell[292379, 6914, 299, 5, 24, "Print",ExpressionUUID->"8dd376d3-27b1-45ca-a1fc-7750cf2113ff"],
Cell[292681, 6921, 297, 5, 24, "Print",ExpressionUUID->"1d802ea5-e34d-4536-bcaa-02d2909f0506"],
Cell[292981, 6928, 299, 5, 24, "Print",ExpressionUUID->"806d8bf4-2131-4c47-bbe4-201d71f57236"],
Cell[293283, 6935, 297, 5, 24, "Print",ExpressionUUID->"ff7cec55-645e-4586-a3eb-acabd988ef80"],
Cell[293583, 6942, 299, 5, 24, "Print",ExpressionUUID->"aaf3cce0-17eb-40db-bac2-bea1ca3d3e3c"],
Cell[293885, 6949, 297, 5, 24, "Print",ExpressionUUID->"e62b1e46-6e61-41e8-a154-e4f888154a3e"],
Cell[294185, 6956, 297, 5, 24, "Print",ExpressionUUID->"466ac38e-de81-4f0b-8a5d-c22974cd4eb5"],
Cell[294485, 6963, 297, 5, 24, "Print",ExpressionUUID->"3839f08c-f66e-4e76-aa33-60fb1b1120fc"],
Cell[294785, 6970, 297, 5, 24, "Print",ExpressionUUID->"9fb9e684-c9bd-45f9-b6f5-002e6615f648"],
Cell[295085, 6977, 299, 5, 24, "Print",ExpressionUUID->"8d12c725-f584-4fd2-947a-9dba1c3e384b"],
Cell[295387, 6984, 299, 5, 24, "Print",ExpressionUUID->"321e9d50-c8be-4f48-b05e-99577b926881"],
Cell[295689, 6991, 297, 5, 24, "Print",ExpressionUUID->"01aeb3b4-6da7-4e3a-88e1-2b6d6ad15a8d"],
Cell[295989, 6998, 299, 5, 24, "Print",ExpressionUUID->"4b3dd513-a89f-49cc-a088-1c345b43c46e"],
Cell[296291, 7005, 296, 5, 24, "Print",ExpressionUUID->"80a254fe-419b-46ff-9efb-7664697671bf"],
Cell[296590, 7012, 297, 5, 24, "Print",ExpressionUUID->"cbbf6670-3a4f-453d-a1cb-1ac35454202c"],
Cell[296890, 7019, 299, 5, 24, "Print",ExpressionUUID->"b0abfc70-600d-455a-9b22-b2163666c717"],
Cell[297192, 7026, 297, 5, 24, "Print",ExpressionUUID->"980bc1ce-1fe1-4469-9ce3-198a7bcdc6fa"],
Cell[297492, 7033, 297, 5, 24, "Print",ExpressionUUID->"22b3dda3-2813-4f9b-80b3-27f60776a30e"],
Cell[297792, 7040, 297, 5, 24, "Print",ExpressionUUID->"4125e2e9-8e5c-4a55-bd57-7f204142a5de"],
Cell[298092, 7047, 297, 5, 24, "Print",ExpressionUUID->"c022a035-b0cf-47f3-bd6d-dc1bcb77e0fe"],
Cell[298392, 7054, 297, 5, 24, "Print",ExpressionUUID->"9e3a3d94-80a2-4391-b96e-1db9e491c150"],
Cell[298692, 7061, 297, 5, 24, "Print",ExpressionUUID->"761bb8e7-bc7c-4eae-bdc3-38eaec574dcc"],
Cell[298992, 7068, 297, 5, 24, "Print",ExpressionUUID->"896d59b3-9de2-4ec2-b49d-8ec4ba266b36"],
Cell[299292, 7075, 299, 5, 24, "Print",ExpressionUUID->"0f21bd57-b96e-438e-973a-3b28266eecad"],
Cell[299594, 7082, 297, 5, 24, "Print",ExpressionUUID->"1c5e3aec-c334-4023-9662-b30aa3d44cb6"],
Cell[299894, 7089, 297, 5, 24, "Print",ExpressionUUID->"6d94ed2a-3a28-4103-8119-4cba46a617e2"],
Cell[300194, 7096, 297, 5, 24, "Print",ExpressionUUID->"67641eaa-a88d-4cf5-a34f-0052622e25f5"],
Cell[300494, 7103, 297, 5, 24, "Print",ExpressionUUID->"c07b5652-168c-4cda-8853-31b901c9f4d6"],
Cell[300794, 7110, 299, 5, 24, "Print",ExpressionUUID->"6881f619-1a14-44f0-b155-b30aeed9f326"],
Cell[301096, 7117, 297, 5, 24, "Print",ExpressionUUID->"c3b68ce2-6fbc-45ff-be80-2b8ab0d105e4"],
Cell[301396, 7124, 297, 5, 24, "Print",ExpressionUUID->"d189e2bd-209b-460e-905c-67cf21c7147c"],
Cell[301696, 7131, 297, 5, 24, "Print",ExpressionUUID->"17cd13e1-c056-4bf8-81d5-bc393a2b9c07"],
Cell[301996, 7138, 299, 5, 24, "Print",ExpressionUUID->"54e93f17-45bf-42d3-99e1-27753dd79784"],
Cell[302298, 7145, 297, 5, 24, "Print",ExpressionUUID->"144a324f-1018-4975-a717-d05e9d46ede7"],
Cell[302598, 7152, 297, 5, 24, "Print",ExpressionUUID->"9d47aff3-81fa-443e-9303-69fde0a68975"],
Cell[302898, 7159, 299, 5, 24, "Print",ExpressionUUID->"4b3cee85-f3e9-41d1-a815-a63eb96ff3a2"],
Cell[303200, 7166, 297, 5, 24, "Print",ExpressionUUID->"fa44a023-6490-48c2-82c4-063303d9cba4"],
Cell[303500, 7173, 296, 5, 24, "Print",ExpressionUUID->"428c21eb-b0dc-4961-9d9c-c60aa4db4416"],
Cell[303799, 7180, 297, 5, 24, "Print",ExpressionUUID->"cc7e763f-5cdb-4d41-ba5f-250402f50512"],
Cell[304099, 7187, 299, 5, 24, "Print",ExpressionUUID->"20dc530c-8218-4ba3-8b9e-a518f4695b0f"],
Cell[304401, 7194, 299, 5, 24, "Print",ExpressionUUID->"3b8d0240-10be-426a-82b9-27ca8d031788"],
Cell[304703, 7201, 297, 5, 24, "Print",ExpressionUUID->"0d23bd31-98f0-4c76-b00d-1166bb77166e"],
Cell[305003, 7208, 297, 5, 24, "Print",ExpressionUUID->"f5318d95-ee3d-4b6a-b30e-c246253630b7"],
Cell[305303, 7215, 294, 5, 24, "Print",ExpressionUUID->"12d9f5bf-98c0-48e8-86af-10d9b02eb96d"],
Cell[305600, 7222, 297, 5, 24, "Print",ExpressionUUID->"dc1895c4-d08d-49b2-a77a-b6767ef50058"],
Cell[305900, 7229, 299, 5, 24, "Print",ExpressionUUID->"cba5fc73-4e20-4d26-9dc8-617cbe151a6e"],
Cell[306202, 7236, 297, 5, 24, "Print",ExpressionUUID->"b5c0a419-7d78-4929-8a59-e59ef56d3474"],
Cell[306502, 7243, 297, 5, 24, "Print",ExpressionUUID->"010ff1c5-24da-4047-bce6-95148189796e"],
Cell[306802, 7250, 297, 5, 24, "Print",ExpressionUUID->"a5b90bbd-445e-4c9e-b596-0ff933cb4c01"],
Cell[307102, 7257, 295, 5, 24, "Print",ExpressionUUID->"6b241cff-6912-4fe2-8d1f-424acc9f3638"],
Cell[307400, 7264, 299, 5, 24, "Print",ExpressionUUID->"2a770087-7078-4267-8ccc-bf5672cc49fc"],
Cell[307702, 7271, 297, 5, 24, "Print",ExpressionUUID->"257a9da1-5107-4087-b4c4-40951abeef15"],
Cell[308002, 7278, 297, 5, 24, "Print",ExpressionUUID->"785fa942-3c19-4586-b0d1-fd191dacb74a"],
Cell[308302, 7285, 299, 5, 24, "Print",ExpressionUUID->"ff43f169-553f-43a1-aa39-69ddc06dda8a"],
Cell[308604, 7292, 297, 5, 24, "Print",ExpressionUUID->"40cdc8ef-b3f8-44f9-80c7-11b7f25c2844"],
Cell[308904, 7299, 297, 5, 24, "Print",ExpressionUUID->"a523d535-a8f9-4d80-8ae2-db003b3fb64a"],
Cell[309204, 7306, 296, 5, 24, "Print",ExpressionUUID->"e5d46fa0-023b-497b-9fac-58d0c35accb2"],
Cell[309503, 7313, 296, 5, 24, "Print",ExpressionUUID->"d3ff9764-f768-4bf5-aa48-87e8e2e0c028"],
Cell[309802, 7320, 297, 5, 24, "Print",ExpressionUUID->"07d76cc8-d737-4877-8184-c632da4a4c57"],
Cell[310102, 7327, 299, 5, 24, "Print",ExpressionUUID->"d2b99cc5-7cb0-4ca7-a799-a9925ca30a6d"],
Cell[310404, 7334, 297, 5, 24, "Print",ExpressionUUID->"4d73116f-d88d-4127-81c0-5886af81fb81"],
Cell[310704, 7341, 297, 5, 24, "Print",ExpressionUUID->"24f43cbc-b891-461e-a333-7a8d41660689"],
Cell[311004, 7348, 297, 5, 24, "Print",ExpressionUUID->"95c6daf3-8624-464b-809a-065406c4c0a6"],
Cell[311304, 7355, 297, 5, 24, "Print",ExpressionUUID->"356f1ff2-5dfe-4e66-949c-332696629b82"],
Cell[311604, 7362, 297, 5, 24, "Print",ExpressionUUID->"2f0209ee-746c-4e36-8030-e9d09ea96aab"],
Cell[311904, 7369, 299, 5, 24, "Print",ExpressionUUID->"4c57dcbb-d6df-4776-82ab-70d4443ba9d3"],
Cell[312206, 7376, 297, 5, 24, "Print",ExpressionUUID->"7cff809f-f65c-4ad9-93cb-afa113801d6d"],
Cell[312506, 7383, 297, 5, 24, "Print",ExpressionUUID->"e09c1f59-6048-48dc-946c-47c40436e0c3"],
Cell[312806, 7390, 297, 5, 24, "Print",ExpressionUUID->"1f428868-a7bd-45cf-bc79-3edac5b6a957"],
Cell[313106, 7397, 297, 5, 24, "Print",ExpressionUUID->"3510195c-4205-4113-a0db-46988493bf92"],
Cell[313406, 7404, 297, 5, 24, "Print",ExpressionUUID->"6952cda0-2868-4044-a89b-c191307f7b9e"],
Cell[313706, 7411, 297, 5, 24, "Print",ExpressionUUID->"adb9426d-ec8f-4cef-b2ae-653bb884db03"],
Cell[314006, 7418, 297, 5, 24, "Print",ExpressionUUID->"45e8302d-45dd-42ec-94f4-fb7226b4fbaf"],
Cell[314306, 7425, 297, 5, 24, "Print",ExpressionUUID->"3afde36b-0325-44af-810b-c2fe491a4673"],
Cell[314606, 7432, 297, 5, 24, "Print",ExpressionUUID->"7b939d80-24a0-41d4-a846-545c565650b5"],
Cell[314906, 7439, 299, 5, 24, "Print",ExpressionUUID->"2ed7b9c1-8a35-40e4-954f-a9c4a8a1e7fc"],
Cell[315208, 7446, 297, 5, 24, "Print",ExpressionUUID->"80c08ab3-5f43-4bac-9262-da44a9b92f7c"],
Cell[315508, 7453, 299, 5, 24, "Print",ExpressionUUID->"c2030bcd-54f8-4b93-8457-f4196540557a"],
Cell[315810, 7460, 297, 5, 24, "Print",ExpressionUUID->"a6733e8c-3bb4-4c0d-b47b-8aab9db3e2ff"],
Cell[316110, 7467, 297, 5, 24, "Print",ExpressionUUID->"04f58f2a-40fc-446c-a959-0a827c50f226"],
Cell[316410, 7474, 297, 5, 24, "Print",ExpressionUUID->"402625da-a0fc-4c0a-af73-d918fa9d6984"],
Cell[316710, 7481, 297, 5, 24, "Print",ExpressionUUID->"90e08485-f854-4fe1-b177-dc616ff5dba1"],
Cell[317010, 7488, 297, 5, 24, "Print",ExpressionUUID->"3e616d4f-a466-4107-bcbc-af5c761bf54b"],
Cell[317310, 7495, 299, 5, 24, "Print",ExpressionUUID->"b93b8ed7-c311-4678-99e9-f6f08b37f69d"],
Cell[317612, 7502, 297, 5, 24, "Print",ExpressionUUID->"1e2d2770-dfda-4e00-bb53-1146263be8d6"],
Cell[317912, 7509, 297, 5, 24, "Print",ExpressionUUID->"9f2a7fe2-1415-4e34-bf49-cf0ad50a6e54"],
Cell[318212, 7516, 297, 5, 24, "Print",ExpressionUUID->"5ba50af4-da64-43cc-bab0-36ccdb9b855f"],
Cell[318512, 7523, 297, 5, 24, "Print",ExpressionUUID->"5f4c4c2f-89d2-4a35-9f61-b2fae01f9449"],
Cell[318812, 7530, 297, 5, 24, "Print",ExpressionUUID->"0bfe767b-5122-4541-8107-d79cc6cd1ef9"],
Cell[319112, 7537, 296, 5, 24, "Print",ExpressionUUID->"8ebddea4-50f4-444d-9585-76fd8d0744b8"],
Cell[319411, 7544, 299, 5, 24, "Print",ExpressionUUID->"c8f05ede-f006-46d6-9939-1ba214ea2d4f"],
Cell[319713, 7551, 297, 5, 24, "Print",ExpressionUUID->"ee0832ae-6f53-4ce1-9fa4-612c2717c5ff"],
Cell[320013, 7558, 297, 5, 24, "Print",ExpressionUUID->"a58df2cc-008e-48fc-b042-7e8c68744ba8"],
Cell[320313, 7565, 297, 5, 24, "Print",ExpressionUUID->"f7e9c0a9-b696-4be1-bb4f-d473d97bb4f5"],
Cell[320613, 7572, 297, 5, 24, "Print",ExpressionUUID->"3bb621fe-f945-418b-aa31-f317e0f4fb7a"],
Cell[320913, 7579, 299, 5, 24, "Print",ExpressionUUID->"1092b322-ee19-429e-8658-0cf82abf77ce"],
Cell[321215, 7586, 297, 5, 24, "Print",ExpressionUUID->"25711561-19bd-4946-8d33-3a505ab98527"],
Cell[321515, 7593, 299, 5, 24, "Print",ExpressionUUID->"1f0e58e0-84e2-40bd-b136-a725838c1fef"],
Cell[321817, 7600, 299, 5, 24, "Print",ExpressionUUID->"8b00cad4-1f95-4230-9a48-db3a54fddde4"],
Cell[322119, 7607, 297, 5, 24, "Print",ExpressionUUID->"e58b5a67-05f7-4d03-beb8-0dfdefcdc58b"],
Cell[322419, 7614, 297, 5, 24, "Print",ExpressionUUID->"46d6929b-2848-4f62-9007-1ca9bb1d72e8"],
Cell[322719, 7621, 299, 5, 24, "Print",ExpressionUUID->"97d96bfb-2ecf-4289-8357-df0e2ee4cfc5"],
Cell[323021, 7628, 297, 5, 24, "Print",ExpressionUUID->"083df39a-c283-41a0-8392-27b7faa71c21"],
Cell[323321, 7635, 299, 5, 24, "Print",ExpressionUUID->"a3b63103-18fc-40a9-94d6-7f52987d26f6"],
Cell[323623, 7642, 297, 5, 24, "Print",ExpressionUUID->"a9f0e9c4-0262-4cac-9684-173b9c2a6ebb"],
Cell[323923, 7649, 297, 5, 24, "Print",ExpressionUUID->"ca37bcc6-1516-406c-9be7-1979b9f3f3c8"],
Cell[324223, 7656, 297, 5, 24, "Print",ExpressionUUID->"c644028d-8d5a-4161-89b5-9e1847c39980"],
Cell[324523, 7663, 297, 5, 24, "Print",ExpressionUUID->"d36d2729-3f05-4215-bfda-ff9552c48284"],
Cell[324823, 7670, 299, 5, 24, "Print",ExpressionUUID->"1237e892-a028-4f69-905c-95673a4b5b62"],
Cell[325125, 7677, 297, 5, 24, "Print",ExpressionUUID->"dabb2811-3342-49c7-afae-a96950eb3b02"],
Cell[325425, 7684, 299, 5, 24, "Print",ExpressionUUID->"eecb0608-2901-499b-85d8-212fad559b0a"],
Cell[325727, 7691, 299, 5, 24, "Print",ExpressionUUID->"edfa29d6-0072-48f7-a545-1c01e27d6283"],
Cell[326029, 7698, 297, 5, 24, "Print",ExpressionUUID->"81481814-7ef3-462c-b59c-2d642f5db2bb"],
Cell[326329, 7705, 299, 5, 24, "Print",ExpressionUUID->"79dde602-3c99-4bba-93b7-5f544c5e3fb5"],
Cell[326631, 7712, 297, 5, 24, "Print",ExpressionUUID->"5bf7b762-c432-4989-8334-e4c363c67810"],
Cell[326931, 7719, 299, 5, 24, "Print",ExpressionUUID->"8b9efed9-d49f-48dc-866b-a724de5d75d6"],
Cell[327233, 7726, 297, 5, 24, "Print",ExpressionUUID->"93f0ca36-a381-4e04-8794-9c68989f53c5"],
Cell[327533, 7733, 297, 5, 24, "Print",ExpressionUUID->"2999e05c-6d48-40ea-9ffd-00097beae12d"],
Cell[327833, 7740, 297, 5, 24, "Print",ExpressionUUID->"067a504e-6243-47b8-8514-31cb37346a67"],
Cell[328133, 7747, 299, 5, 24, "Print",ExpressionUUID->"de0ec477-213c-44c6-914a-7121e8ba4234"],
Cell[328435, 7754, 297, 5, 24, "Print",ExpressionUUID->"bb6a2317-7649-4a38-89a2-9e09159ad350"],
Cell[328735, 7761, 299, 5, 24, "Print",ExpressionUUID->"571c028c-e2c9-4831-9c10-d0119fdba0db"],
Cell[329037, 7768, 297, 5, 24, "Print",ExpressionUUID->"755c0953-2fbb-450c-9dec-3fe8a12fbfcf"],
Cell[329337, 7775, 299, 5, 24, "Print",ExpressionUUID->"1ea1568f-7a65-4cfb-8d9a-d805b8357838"],
Cell[329639, 7782, 296, 5, 24, "Print",ExpressionUUID->"d8c370c1-a8b6-485c-b54b-6258f8d3e8c1"],
Cell[329938, 7789, 299, 5, 24, "Print",ExpressionUUID->"85bbdbad-7b57-4d17-9d1d-b1ec3b20837d"],
Cell[330240, 7796, 297, 5, 24, "Print",ExpressionUUID->"5539cafe-5859-48a3-8c37-d2b710856391"],
Cell[330540, 7803, 299, 5, 24, "Print",ExpressionUUID->"d6ad4d4b-5ed3-405e-a894-e0ff393d5f8a"],
Cell[330842, 7810, 297, 5, 24, "Print",ExpressionUUID->"719b260d-a6ac-40ab-a547-5ab0ce1ccb34"],
Cell[331142, 7817, 297, 5, 24, "Print",ExpressionUUID->"e32ac640-0152-4c89-8fb5-eb5a1bb1d900"],
Cell[331442, 7824, 297, 5, 24, "Print",ExpressionUUID->"f4aaeec5-a5d0-4d3f-8dca-823abf6f8ec4"],
Cell[331742, 7831, 297, 5, 24, "Print",ExpressionUUID->"66b6b95c-4ef9-4f01-9bb6-4a4d2ef1771a"],
Cell[332042, 7838, 297, 5, 24, "Print",ExpressionUUID->"726a366b-a9df-45d2-b535-74ccd1bfd7c1"],
Cell[332342, 7845, 297, 5, 24, "Print",ExpressionUUID->"f13b03a8-67f5-4714-96e8-f4d87ff21de2"],
Cell[332642, 7852, 299, 5, 24, "Print",ExpressionUUID->"eeaf083b-0a67-4b4d-909b-f8ff3235592b"],
Cell[332944, 7859, 297, 5, 24, "Print",ExpressionUUID->"794a2fb2-19c6-4e88-ba34-5cb269102450"],
Cell[333244, 7866, 299, 5, 24, "Print",ExpressionUUID->"cce44e66-b7d0-4ed3-839e-595303deac89"],
Cell[333546, 7873, 297, 5, 24, "Print",ExpressionUUID->"11ec4097-1ad9-44e3-9e9b-d539212e98cd"],
Cell[333846, 7880, 299, 5, 24, "Print",ExpressionUUID->"91df7734-f988-4c1c-97cb-191ec2c0f7cc"],
Cell[334148, 7887, 297, 5, 24, "Print",ExpressionUUID->"fab25f75-177f-4e9c-a721-b2fb0e9c24a2"],
Cell[334448, 7894, 297, 5, 24, "Print",ExpressionUUID->"d9214f42-583c-4914-ab3c-4dc94217c1ac"],
Cell[334748, 7901, 299, 5, 24, "Print",ExpressionUUID->"35511f85-8420-48f9-815c-a183c3a18ef5"],
Cell[335050, 7908, 297, 5, 24, "Print",ExpressionUUID->"8e12e8a0-545c-4a9c-98ff-7062b30fd411"],
Cell[335350, 7915, 299, 5, 24, "Print",ExpressionUUID->"20e76a2e-759d-46db-bfab-c061b926de4c"],
Cell[335652, 7922, 297, 5, 24, "Print",ExpressionUUID->"5ec37ba3-e3b7-4f54-b8d5-a49546decc86"],
Cell[335952, 7929, 299, 5, 24, "Print",ExpressionUUID->"41f808e3-0aaf-487c-84a5-55b745f0f6c1"],
Cell[336254, 7936, 297, 5, 24, "Print",ExpressionUUID->"616c4902-bebd-47ec-969d-5e778e87b228"],
Cell[336554, 7943, 297, 5, 24, "Print",ExpressionUUID->"e1b7e658-b682-425d-ba36-2a44078724bb"],
Cell[336854, 7950, 299, 5, 24, "Print",ExpressionUUID->"4fb0e019-cea2-4626-af4a-6788e03dc714"],
Cell[337156, 7957, 297, 5, 24, "Print",ExpressionUUID->"d6ec748e-432f-427b-8d73-8f96e145d19f"],
Cell[337456, 7964, 297, 5, 24, "Print",ExpressionUUID->"c7c1d149-b39e-4619-ba63-3d82894dbb16"],
Cell[337756, 7971, 297, 5, 24, "Print",ExpressionUUID->"01131911-0cc4-44c7-803b-2400f9dc5dc8"],
Cell[338056, 7978, 297, 5, 24, "Print",ExpressionUUID->"09cac85e-e741-4d58-a62b-39c385cb1384"],
Cell[338356, 7985, 297, 5, 24, "Print",ExpressionUUID->"93e0987d-e0e0-45dd-b2aa-1c32c44c36f4"],
Cell[338656, 7992, 299, 5, 24, "Print",ExpressionUUID->"0607383e-6c34-4333-9ac3-11c94b8d7472"],
Cell[338958, 7999, 297, 5, 24, "Print",ExpressionUUID->"f32c3606-bc9d-419b-8a02-ac4a8672eca3"],
Cell[339258, 8006, 297, 5, 24, "Print",ExpressionUUID->"78c89f9b-fee1-4753-bf76-16c37fab6b29"],
Cell[339558, 8013, 297, 5, 24, "Print",ExpressionUUID->"4683761c-63f5-425f-ad4f-69bf4f7ccdab"],
Cell[339858, 8020, 297, 5, 24, "Print",ExpressionUUID->"e66ad673-6cc5-444b-adf1-d7af261f5e54"],
Cell[340158, 8027, 297, 5, 24, "Print",ExpressionUUID->"66eff4a2-0394-47e8-9e73-0d4aa390a9ac"],
Cell[340458, 8034, 297, 5, 24, "Print",ExpressionUUID->"6887c222-73a1-41a7-9f4b-3c54f35501f6"],
Cell[340758, 8041, 297, 5, 24, "Print",ExpressionUUID->"3a5049c9-5d71-4ea7-b58e-ed8c97e4dd39"],
Cell[341058, 8048, 297, 5, 24, "Print",ExpressionUUID->"98ebe506-f901-4b38-97d4-17ebce74d961"],
Cell[341358, 8055, 299, 5, 24, "Print",ExpressionUUID->"970acbc0-007b-4862-aab6-ec83b2b940e2"],
Cell[341660, 8062, 297, 5, 24, "Print",ExpressionUUID->"4fd27c84-4b40-483f-9ae1-f5139ac912aa"],
Cell[341960, 8069, 299, 5, 24, "Print",ExpressionUUID->"2f4c370e-a583-4c31-add5-91ca22626605"],
Cell[342262, 8076, 297, 5, 24, "Print",ExpressionUUID->"b4d293c6-55b6-414d-ae76-7c5cce936093"],
Cell[342562, 8083, 299, 5, 24, "Print",ExpressionUUID->"3149756a-ef37-4444-aad6-dfc38ff03af0"],
Cell[342864, 8090, 297, 5, 24, "Print",ExpressionUUID->"ea157f0b-7659-4d20-8210-71f63e5046ec"],
Cell[343164, 8097, 297, 5, 24, "Print",ExpressionUUID->"b7913d68-b666-4d33-b155-5a84876dc76d"],
Cell[343464, 8104, 297, 5, 24, "Print",ExpressionUUID->"8e8e28b6-0279-4dde-baf2-2de2ff2b6a29"],
Cell[343764, 8111, 297, 5, 24, "Print",ExpressionUUID->"420ef1d4-234c-4963-b406-b94aa2d233d6"],
Cell[344064, 8118, 297, 5, 24, "Print",ExpressionUUID->"a1cc6d38-e4a7-4604-9f99-fc3e675976a1"],
Cell[344364, 8125, 297, 5, 24, "Print",ExpressionUUID->"30b74468-3a57-4927-a44f-f111c190cae1"],
Cell[344664, 8132, 299, 5, 24, "Print",ExpressionUUID->"9faff822-be7d-43ea-b1b0-641416692c85"],
Cell[344966, 8139, 297, 5, 24, "Print",ExpressionUUID->"3bb41df7-16cb-41cf-a1ba-d1d8e58184f1"],
Cell[345266, 8146, 299, 5, 24, "Print",ExpressionUUID->"5c3d33ae-3075-41ab-a40b-945f9bacfa63"],
Cell[345568, 8153, 296, 5, 24, "Print",ExpressionUUID->"13f8b8a8-527e-4177-9010-8f078fe734a5"],
Cell[345867, 8160, 297, 5, 24, "Print",ExpressionUUID->"dc22a5a6-f9f6-4166-968d-c4fb3455e84a"],
Cell[346167, 8167, 299, 5, 24, "Print",ExpressionUUID->"5b8031c0-8531-4640-9411-09c281f416b4"],
Cell[346469, 8174, 297, 5, 24, "Print",ExpressionUUID->"495a96cc-9907-435a-b0dc-bad55ca29c8d"],
Cell[346769, 8181, 297, 5, 24, "Print",ExpressionUUID->"cbc13040-637e-44de-9907-d39fd35274f7"],
Cell[347069, 8188, 297, 5, 24, "Print",ExpressionUUID->"f85e2b39-8888-483f-b485-06454e50ee7e"],
Cell[347369, 8195, 297, 5, 24, "Print",ExpressionUUID->"22afd0da-d6ad-47af-8c97-1158fc1088b2"],
Cell[347669, 8202, 297, 5, 24, "Print",ExpressionUUID->"ecb71dda-a3ec-4ed6-a15f-d159ad48c6b2"],
Cell[347969, 8209, 297, 5, 24, "Print",ExpressionUUID->"16df238b-3ad4-41a1-a209-eb7de186e12e"],
Cell[348269, 8216, 297, 5, 24, "Print",ExpressionUUID->"db28ecd0-00c6-4007-a0fc-91d21576b444"],
Cell[348569, 8223, 299, 5, 24, "Print",ExpressionUUID->"fc6469be-5163-40cf-87e1-0a33e7c36552"],
Cell[348871, 8230, 296, 5, 24, "Print",ExpressionUUID->"273ad688-6461-433f-b46c-91444993ceeb"],
Cell[349170, 8237, 297, 5, 24, "Print",ExpressionUUID->"b32c970f-b9a6-4d40-8f8b-8784439cd6f3"],
Cell[349470, 8244, 297, 5, 24, "Print",ExpressionUUID->"0fda190c-89d6-46b6-8358-43e4b0ddfed9"],
Cell[349770, 8251, 297, 5, 24, "Print",ExpressionUUID->"81a520d2-803d-446f-9791-8044b84f5613"],
Cell[350070, 8258, 296, 5, 24, "Print",ExpressionUUID->"80ce5001-3a25-4cc0-a0c1-ee68136be37a"],
Cell[350369, 8265, 299, 5, 24, "Print",ExpressionUUID->"6dafa5c7-bf97-4f58-8cbe-e291405b2c9f"],
Cell[350671, 8272, 297, 5, 24, "Print",ExpressionUUID->"65138ea6-8e3a-4ba4-ab0c-ffa9364f8a64"],
Cell[350971, 8279, 297, 5, 24, "Print",ExpressionUUID->"c554fcc2-634d-4f6d-85f8-f4e4e200e54f"],
Cell[351271, 8286, 299, 5, 24, "Print",ExpressionUUID->"c12e0a76-d9e6-4380-966c-afaba40d10d2"],
Cell[351573, 8293, 297, 5, 24, "Print",ExpressionUUID->"9d94f7e4-eb0c-4193-b300-303fab88c051"],
Cell[351873, 8300, 296, 5, 24, "Print",ExpressionUUID->"d5a7eb26-f8f0-4ac3-a323-904a6fc168bf"],
Cell[352172, 8307, 297, 5, 24, "Print",ExpressionUUID->"69f6dbd5-0f07-443e-8ff7-129f6c52f5ae"],
Cell[352472, 8314, 297, 5, 24, "Print",ExpressionUUID->"6cb33f47-a29f-4898-b82a-6e07a77e58ee"],
Cell[352772, 8321, 299, 5, 24, "Print",ExpressionUUID->"8a8b956b-8ec6-4cff-8e30-369da7dcd217"],
Cell[353074, 8328, 299, 5, 24, "Print",ExpressionUUID->"b0170c19-d2d0-4cac-9852-cc01eb711f32"],
Cell[353376, 8335, 296, 5, 24, "Print",ExpressionUUID->"d6dbdc4a-3c1e-4983-bf33-746f2840a6ec"],
Cell[353675, 8342, 299, 5, 24, "Print",ExpressionUUID->"9eeb55fe-83e6-4907-a94e-f547fdc96f11"],
Cell[353977, 8349, 297, 5, 24, "Print",ExpressionUUID->"7d80efa6-f4fb-41ac-9131-d9037676bc01"],
Cell[354277, 8356, 297, 5, 24, "Print",ExpressionUUID->"e60abfa9-044e-46fe-87cc-1b4670ff259d"],
Cell[354577, 8363, 297, 5, 24, "Print",ExpressionUUID->"09f8f4ff-7429-4a62-9d69-9bdc39fdadd6"],
Cell[354877, 8370, 299, 5, 24, "Print",ExpressionUUID->"ef3077fd-696c-4c5c-b338-a98726100458"],
Cell[355179, 8377, 299, 5, 24, "Print",ExpressionUUID->"35c41d03-1f5b-4c5a-bd2c-4623eec119b0"],
Cell[355481, 8384, 297, 5, 24, "Print",ExpressionUUID->"f2d6098e-32c7-4a69-95ad-8249632c0703"],
Cell[355781, 8391, 299, 5, 24, "Print",ExpressionUUID->"e72111c4-bada-4f9f-9a6d-dfef3104621d"],
Cell[356083, 8398, 297, 5, 24, "Print",ExpressionUUID->"ca1bee6a-36e0-4061-b12b-f74742868951"],
Cell[356383, 8405, 297, 5, 24, "Print",ExpressionUUID->"eb765d02-f49e-41d4-b2fb-fdecf768c31e"],
Cell[356683, 8412, 297, 5, 24, "Print",ExpressionUUID->"e656be70-b53a-49a3-8808-0855fde4029c"],
Cell[356983, 8419, 296, 5, 24, "Print",ExpressionUUID->"b0b23f03-e2d3-4785-9dda-d2a89550445a"],
Cell[357282, 8426, 297, 5, 24, "Print",ExpressionUUID->"189fce77-0b06-4417-aa21-9a6eba8656d0"],
Cell[357582, 8433, 297, 5, 24, "Print",ExpressionUUID->"0976fe0d-c107-4424-b9b8-cc4a5498a997"],
Cell[357882, 8440, 299, 5, 24, "Print",ExpressionUUID->"e8aca379-8236-4da2-a70c-56511bf9be41"],
Cell[358184, 8447, 297, 5, 24, "Print",ExpressionUUID->"b8e979e4-de45-43f2-af46-9b8afddbf45b"],
Cell[358484, 8454, 297, 5, 24, "Print",ExpressionUUID->"3ad89be0-b8b4-44e4-b7d0-6bfb9f8d23a9"],
Cell[358784, 8461, 297, 5, 24, "Print",ExpressionUUID->"f811eb98-2c8a-4c04-a798-d78a73a136a1"],
Cell[359084, 8468, 297, 5, 24, "Print",ExpressionUUID->"cc8828d5-3e03-41bb-a455-04ea66c0d7a8"],
Cell[359384, 8475, 296, 5, 24, "Print",ExpressionUUID->"aa72a544-8fbc-41ad-b634-1c51df75c2ea"],
Cell[359683, 8482, 297, 5, 24, "Print",ExpressionUUID->"c0532a94-50c5-4b28-9f31-a631872dc7f1"],
Cell[359983, 8489, 297, 5, 24, "Print",ExpressionUUID->"440d748c-4d79-4d8a-88bc-b798f800dd2d"],
Cell[360283, 8496, 299, 5, 24, "Print",ExpressionUUID->"f686392c-c238-45e3-8419-173cb0d459c2"],
Cell[360585, 8503, 296, 5, 24, "Print",ExpressionUUID->"ddff17d4-7584-4300-955e-b3b4ac65ce81"],
Cell[360884, 8510, 297, 5, 24, "Print",ExpressionUUID->"6b42a417-7b70-4569-a7b1-8562dac16144"],
Cell[361184, 8517, 297, 5, 24, "Print",ExpressionUUID->"a94a1c2f-be86-4eff-8428-ec93ebd4d310"],
Cell[361484, 8524, 299, 5, 24, "Print",ExpressionUUID->"8e278aaf-aac1-4d10-9437-c4f1b66957ee"],
Cell[361786, 8531, 297, 5, 24, "Print",ExpressionUUID->"af444134-a525-4fe8-b8a6-ae6072178e8f"],
Cell[362086, 8538, 299, 5, 24, "Print",ExpressionUUID->"0f6b50f6-21b4-4c21-98c0-0f6065c58af9"],
Cell[362388, 8545, 296, 5, 24, "Print",ExpressionUUID->"caa1a81f-b4b6-45da-9b43-2fbf205e8f24"],
Cell[362687, 8552, 299, 5, 24, "Print",ExpressionUUID->"6e791967-df55-4400-b07e-5409ef188ddf"],
Cell[362989, 8559, 297, 5, 24, "Print",ExpressionUUID->"2cd568c6-3975-414f-8a09-e68bd825b53c"],
Cell[363289, 8566, 299, 5, 24, "Print",ExpressionUUID->"63dca885-e14a-4dc9-81e6-dc8d79fa7c4f"],
Cell[363591, 8573, 297, 5, 24, "Print",ExpressionUUID->"cf25a33e-8027-469d-82dc-d3862493e5c9"],
Cell[363891, 8580, 299, 5, 24, "Print",ExpressionUUID->"12db506b-0bf4-46be-9d5b-cac80eb44efa"],
Cell[364193, 8587, 297, 5, 24, "Print",ExpressionUUID->"60282dee-25c7-484d-8a06-e819e414b9de"],
Cell[364493, 8594, 297, 5, 24, "Print",ExpressionUUID->"cee91ac8-cb59-4e07-8227-1c924a248003"],
Cell[364793, 8601, 297, 5, 24, "Print",ExpressionUUID->"76a8a897-943c-44b1-babc-97399c5666b0"],
Cell[365093, 8608, 297, 5, 24, "Print",ExpressionUUID->"5e66c53f-6ca7-40ad-9d73-3a1191746b7d"],
Cell[365393, 8615, 299, 5, 24, "Print",ExpressionUUID->"85558198-3b25-4eb9-bbfe-ce8ee8febaa8"],
Cell[365695, 8622, 297, 5, 24, "Print",ExpressionUUID->"ac1250d0-ca10-47da-9d31-19ed456212cc"],
Cell[365995, 8629, 297, 5, 24, "Print",ExpressionUUID->"229132a7-6772-4560-a204-ccd39860d449"],
Cell[366295, 8636, 297, 5, 24, "Print",ExpressionUUID->"77a9e96d-8a3f-489c-af3e-df5327e6b848"],
Cell[366595, 8643, 297, 5, 24, "Print",ExpressionUUID->"76d569e0-bba0-427e-890c-11d03efb9293"],
Cell[366895, 8650, 299, 5, 24, "Print",ExpressionUUID->"add759ec-0572-42d6-9404-49575203e7a5"],
Cell[367197, 8657, 297, 5, 24, "Print",ExpressionUUID->"51fe3073-aec4-4ad0-83d7-ab62cc8d939a"],
Cell[367497, 8664, 297, 5, 24, "Print",ExpressionUUID->"23bbbc98-ca37-4146-815e-04a148ac301b"],
Cell[367797, 8671, 296, 5, 24, "Print",ExpressionUUID->"74193392-9ebe-4c5a-a50c-8609be406b29"],
Cell[368096, 8678, 297, 5, 24, "Print",ExpressionUUID->"b2329d56-aaca-4fe9-8d33-7a8407a296ab"],
Cell[368396, 8685, 297, 5, 24, "Print",ExpressionUUID->"a0b742c8-88c3-480a-9133-8018cd34c5ed"],
Cell[368696, 8692, 297, 5, 24, "Print",ExpressionUUID->"c092e2f7-9191-402c-9f7d-377f1aca87a8"],
Cell[368996, 8699, 296, 5, 24, "Print",ExpressionUUID->"2e9cb154-e48e-4e19-8f59-f002e2448bfa"],
Cell[369295, 8706, 299, 5, 24, "Print",ExpressionUUID->"6399f16d-e5b4-413a-9c34-6270f7b55cd6"],
Cell[369597, 8713, 297, 5, 24, "Print",ExpressionUUID->"713744a0-8c84-46b2-ab9b-07ec30c49aa5"],
Cell[369897, 8720, 297, 5, 24, "Print",ExpressionUUID->"56d162a8-f26f-4cf8-a073-28038c5fee52"],
Cell[370197, 8727, 297, 5, 24, "Print",ExpressionUUID->"2d6e9465-2cb4-405a-b6d9-e1b7effc3d24"],
Cell[370497, 8734, 297, 5, 24, "Print",ExpressionUUID->"84200cf6-5b7e-445b-823b-81fff02fe263"],
Cell[370797, 8741, 296, 5, 24, "Print",ExpressionUUID->"8450f2bb-e712-4ddf-a92f-f5ed237fafe8"],
Cell[371096, 8748, 297, 5, 24, "Print",ExpressionUUID->"e0d9e0a9-15ff-450c-afbe-b579caab207f"],
Cell[371396, 8755, 299, 5, 24, "Print",ExpressionUUID->"465e8dae-8a82-4852-b23e-e3759ff59c8f"],
Cell[371698, 8762, 299, 5, 24, "Print",ExpressionUUID->"e2eac386-0f75-465f-8992-eb270aa7a52f"],
Cell[372000, 8769, 297, 5, 24, "Print",ExpressionUUID->"3fb2c479-c2e9-4c8c-9297-a5aceb913daf"],
Cell[372300, 8776, 299, 5, 24, "Print",ExpressionUUID->"ac206455-3d29-46a5-bf61-7717be8a5744"],
Cell[372602, 8783, 297, 5, 24, "Print",ExpressionUUID->"7c7b323b-bb33-4f4a-9ec5-a392b57152c4"],
Cell[372902, 8790, 297, 5, 24, "Print",ExpressionUUID->"2d250627-8f7e-4a7c-ac94-6849940f18dc"],
Cell[373202, 8797, 299, 5, 24, "Print",ExpressionUUID->"fbf58aa4-7cd9-44bd-97d4-f2587b237b37"],
Cell[373504, 8804, 296, 5, 24, "Print",ExpressionUUID->"c73cedcd-b905-483b-9aad-e685fd278c5b"],
Cell[373803, 8811, 297, 5, 24, "Print",ExpressionUUID->"ee90b905-60a5-410a-9cec-7fbf1ee4e193"],
Cell[374103, 8818, 297, 5, 24, "Print",ExpressionUUID->"1351d24c-94ed-4e4e-bda5-2ec8e911f8b6"],
Cell[374403, 8825, 297, 5, 24, "Print",ExpressionUUID->"5d1d0fe5-992e-43a5-bf54-8871368a231d"],
Cell[374703, 8832, 297, 5, 24, "Print",ExpressionUUID->"61353df2-fe3b-4689-9922-79165f3fd25d"],
Cell[375003, 8839, 297, 5, 24, "Print",ExpressionUUID->"4c1d236c-64ab-4247-887b-24bf944841e3"],
Cell[375303, 8846, 297, 5, 24, "Print",ExpressionUUID->"d37272a9-0060-44cd-9b79-eeb27f703726"],
Cell[375603, 8853, 297, 5, 24, "Print",ExpressionUUID->"7423c214-a4c8-4794-8755-b87df79fbb9c"],
Cell[375903, 8860, 297, 5, 24, "Print",ExpressionUUID->"7e95ee2d-c9eb-47fe-91fd-8aad4b418835"],
Cell[376203, 8867, 297, 5, 24, "Print",ExpressionUUID->"abbd8313-6f87-4f51-bdab-3f8ea62d3ec3"],
Cell[376503, 8874, 297, 5, 24, "Print",ExpressionUUID->"1888aff5-cc61-43c1-94e9-37ed92bb497e"],
Cell[376803, 8881, 297, 5, 24, "Print",ExpressionUUID->"9e24f118-3c2a-41bb-9611-5ad4c6fa8c90"],
Cell[377103, 8888, 299, 5, 24, "Print",ExpressionUUID->"f2a6d729-55d2-4a4e-87af-942f332defcb"],
Cell[377405, 8895, 297, 5, 24, "Print",ExpressionUUID->"3930067b-9dc1-4f22-a79b-12a0a9a7c696"],
Cell[377705, 8902, 299, 5, 24, "Print",ExpressionUUID->"21fa8bc8-a165-4c4c-943f-4a81aca94395"],
Cell[378007, 8909, 299, 5, 24, "Print",ExpressionUUID->"274f2f72-203b-416d-9482-b9ba4eb63490"],
Cell[378309, 8916, 297, 5, 24, "Print",ExpressionUUID->"001b5993-4c08-474c-8728-854e7a6cdcfb"],
Cell[378609, 8923, 299, 5, 24, "Print",ExpressionUUID->"7612c421-d20b-4d05-8139-3acc0eca0dbb"],
Cell[378911, 8930, 297, 5, 24, "Print",ExpressionUUID->"2b09507f-fae5-4c63-afe4-39a7e078678a"],
Cell[379211, 8937, 297, 5, 24, "Print",ExpressionUUID->"7c765762-116e-460d-a34d-0f474f2dfd77"],
Cell[379511, 8944, 297, 5, 24, "Print",ExpressionUUID->"622b4c69-7695-43d6-af7d-35acf654aaf7"],
Cell[379811, 8951, 297, 5, 24, "Print",ExpressionUUID->"4ffb0786-0209-45d0-b8d2-fec1ac042980"],
Cell[380111, 8958, 297, 5, 24, "Print",ExpressionUUID->"8098c615-4946-482f-8f47-128956981a5b"],
Cell[380411, 8965, 297, 5, 24, "Print",ExpressionUUID->"ef665587-08fa-4755-9783-9e9936cbbb69"],
Cell[380711, 8972, 297, 5, 24, "Print",ExpressionUUID->"ab4b5f11-db3e-41c1-8edc-a934b5b5984b"],
Cell[381011, 8979, 297, 5, 24, "Print",ExpressionUUID->"1f8a4eac-6be3-4ada-bbd3-e6f7a9ae8a93"],
Cell[381311, 8986, 299, 5, 24, "Print",ExpressionUUID->"132e6652-d533-4422-8d88-63a8f0329faa"],
Cell[381613, 8993, 297, 5, 24, "Print",ExpressionUUID->"709abb01-9be5-4ff3-be27-56daa9823c7c"],
Cell[381913, 9000, 297, 5, 24, "Print",ExpressionUUID->"d459e811-351f-49d3-be36-af5d26ec83a0"],
Cell[382213, 9007, 297, 5, 24, "Print",ExpressionUUID->"c87af6bd-b241-4698-bc01-976ad1c60929"],
Cell[382513, 9014, 299, 5, 24, "Print",ExpressionUUID->"572724f8-8f2b-4584-9bf1-f0855f9eb20b"],
Cell[382815, 9021, 297, 5, 24, "Print",ExpressionUUID->"b2d3c8b2-abb6-40cb-9c0a-f68d9651e7b2"],
Cell[383115, 9028, 297, 5, 24, "Print",ExpressionUUID->"1d298c5c-7aa7-4295-b482-dd7445a7d1de"],
Cell[383415, 9035, 299, 5, 24, "Print",ExpressionUUID->"7f3e4a11-e8cb-491e-abf8-da093145e32d"],
Cell[383717, 9042, 296, 5, 24, "Print",ExpressionUUID->"049c7f1d-84a0-4e80-8df4-05bc41bf9fb1"],
Cell[384016, 9049, 299, 5, 24, "Print",ExpressionUUID->"6d141776-22d1-403d-8c0f-b2cc347b81bb"],
Cell[384318, 9056, 297, 5, 24, "Print",ExpressionUUID->"96869734-55fe-4ea1-a685-b40749387f7f"],
Cell[384618, 9063, 299, 5, 24, "Print",ExpressionUUID->"4ca83aa0-7342-408d-9911-099665e2e895"],
Cell[384920, 9070, 297, 5, 24, "Print",ExpressionUUID->"b74d4a9c-e47e-412b-ab5a-f7e749b7b50f"],
Cell[385220, 9077, 299, 5, 24, "Print",ExpressionUUID->"ea377121-e84b-4326-abcf-1526e8e660b8"],
Cell[385522, 9084, 299, 5, 24, "Print",ExpressionUUID->"8ce5cbeb-7631-4ba5-816b-64ec5963ba34"],
Cell[385824, 9091, 297, 5, 24, "Print",ExpressionUUID->"2fdeb983-53bf-451f-8d89-cfb14007582f"],
Cell[386124, 9098, 299, 5, 24, "Print",ExpressionUUID->"2b3ec46c-65bf-4f85-afc0-9bc1d99ef8b8"],
Cell[386426, 9105, 297, 5, 24, "Print",ExpressionUUID->"533cd53c-30c5-4267-b5db-61cea7bbc705"],
Cell[386726, 9112, 297, 5, 24, "Print",ExpressionUUID->"75445451-17d7-422c-b9e7-053513df0ac8"],
Cell[387026, 9119, 297, 5, 24, "Print",ExpressionUUID->"c263b0ba-f1e3-4806-b3f6-77660ba45aab"],
Cell[387326, 9126, 297, 5, 24, "Print",ExpressionUUID->"f7a6a55c-d4f0-4a73-9904-e4f12ea7bae8"],
Cell[387626, 9133, 297, 5, 24, "Print",ExpressionUUID->"c31d560c-ce71-43ff-8df0-34db8fe80095"],
Cell[387926, 9140, 297, 5, 24, "Print",ExpressionUUID->"bbe808a3-a833-4029-a344-2365133e6818"],
Cell[388226, 9147, 297, 5, 24, "Print",ExpressionUUID->"cddcaf04-c7c8-4da5-a7a3-02b8beb970a6"],
Cell[388526, 9154, 297, 5, 24, "Print",ExpressionUUID->"589a0843-2a7b-4ed3-84e4-8b821ee5ca8b"],
Cell[388826, 9161, 297, 5, 24, "Print",ExpressionUUID->"e09edd88-2f19-4f20-bfb0-214eeb6e7276"],
Cell[389126, 9168, 297, 5, 24, "Print",ExpressionUUID->"d51402f6-fe22-477f-b6b3-8ecedcf2f02b"],
Cell[389426, 9175, 297, 5, 24, "Print",ExpressionUUID->"1e7c5933-7f06-48c8-b240-c478f92adb65"],
Cell[389726, 9182, 297, 5, 24, "Print",ExpressionUUID->"af5097b1-c479-4c84-a03c-31e85e9d138c"],
Cell[390026, 9189, 297, 5, 24, "Print",ExpressionUUID->"8250b822-108a-4dff-8b24-33b9e4cb9b48"],
Cell[390326, 9196, 297, 5, 24, "Print",ExpressionUUID->"6856fb02-6c17-4228-af43-d1e48b0ef80f"],
Cell[390626, 9203, 299, 5, 24, "Print",ExpressionUUID->"988eac7b-070d-4f77-b351-74b50ae515b9"],
Cell[390928, 9210, 297, 5, 24, "Print",ExpressionUUID->"562fa6cb-3e4b-4f22-b965-4976b1627d7f"],
Cell[391228, 9217, 297, 5, 24, "Print",ExpressionUUID->"fd4a548b-c1ee-4f0f-97de-29980690102a"],
Cell[391528, 9224, 297, 5, 24, "Print",ExpressionUUID->"85bb9193-2585-4438-a00b-b1dc7c3dd1b6"],
Cell[391828, 9231, 297, 5, 24, "Print",ExpressionUUID->"dacbb3ec-4f41-4f66-9eff-37b238a0c90c"],
Cell[392128, 9238, 297, 5, 24, "Print",ExpressionUUID->"62f93e5d-833d-4008-a734-f74063fd7f46"],
Cell[392428, 9245, 299, 5, 24, "Print",ExpressionUUID->"f5ba0753-d5a5-46f5-bc87-e9cda341d0e5"],
Cell[392730, 9252, 297, 5, 24, "Print",ExpressionUUID->"d57cda32-782e-41c0-aefd-43ef144b9be4"],
Cell[393030, 9259, 296, 5, 24, "Print",ExpressionUUID->"195e5365-f3d5-478f-a5ea-58bd3e24eb9e"],
Cell[393329, 9266, 297, 5, 24, "Print",ExpressionUUID->"2f2bd333-4b22-4498-b3bd-bf299bc75177"],
Cell[393629, 9273, 297, 5, 24, "Print",ExpressionUUID->"7a0dab56-f0be-4235-8e9c-012d807207fc"],
Cell[393929, 9280, 299, 5, 24, "Print",ExpressionUUID->"0e88f5d9-6a68-4d07-bec5-c90bde33172c"],
Cell[394231, 9287, 299, 5, 24, "Print",ExpressionUUID->"caa4168c-5685-4e82-9c29-7dd01326a2dd"],
Cell[394533, 9294, 297, 5, 24, "Print",ExpressionUUID->"84487115-8365-4f02-be2e-aeeabc2b3b4d"],
Cell[394833, 9301, 299, 5, 24, "Print",ExpressionUUID->"9a0a4791-9311-4429-ac47-e5510d575041"],
Cell[395135, 9308, 299, 5, 24, "Print",ExpressionUUID->"5a9b8977-3b1c-458c-a718-0352893454d4"],
Cell[395437, 9315, 297, 5, 24, "Print",ExpressionUUID->"d210a87f-5557-47ad-bb76-814532dfb532"],
Cell[395737, 9322, 297, 5, 24, "Print",ExpressionUUID->"d92b4345-efc4-4aa5-a2d7-3702794297c0"],
Cell[396037, 9329, 297, 5, 24, "Print",ExpressionUUID->"8a2f58c1-447b-47f5-9534-cb863e5aa9e7"],
Cell[396337, 9336, 297, 5, 24, "Print",ExpressionUUID->"4ae2c6a5-7938-4a7f-80c2-799ce64c9a56"],
Cell[396637, 9343, 297, 5, 24, "Print",ExpressionUUID->"157aadb2-7bb4-4819-a6e8-4d00c588be97"],
Cell[396937, 9350, 297, 5, 24, "Print",ExpressionUUID->"7cb0c346-e70f-445b-bb06-6b80ef4bf9d9"],
Cell[397237, 9357, 299, 5, 24, "Print",ExpressionUUID->"7579fef7-4e65-4688-be29-4aa976a51740"],
Cell[397539, 9364, 297, 5, 24, "Print",ExpressionUUID->"bb787ccf-a585-47ef-8959-10f97998e8da"],
Cell[397839, 9371, 296, 5, 24, "Print",ExpressionUUID->"5bb4477d-72a6-4588-9de9-3500a1ac0a71"],
Cell[398138, 9378, 297, 5, 24, "Print",ExpressionUUID->"d71ddffe-acab-46b9-a182-beff53978c2e"],
Cell[398438, 9385, 299, 5, 24, "Print",ExpressionUUID->"8281dcef-bb34-461f-a07a-da5dc4516699"],
Cell[398740, 9392, 297, 5, 24, "Print",ExpressionUUID->"1f97b194-18df-4faf-b5db-79b89ec2a58c"],
Cell[399040, 9399, 299, 5, 24, "Print",ExpressionUUID->"934ddc6c-4ed4-4482-84d8-aeead6e29da7"],
Cell[399342, 9406, 299, 5, 24, "Print",ExpressionUUID->"bcfe9560-31af-45c9-9639-c7acdd050b26"],
Cell[399644, 9413, 297, 5, 24, "Print",ExpressionUUID->"11f3f97c-2d2c-4472-beb1-fffa9423411e"],
Cell[399944, 9420, 296, 5, 24, "Print",ExpressionUUID->"296a42ed-4848-49e7-a299-db96677cff0e"],
Cell[400243, 9427, 299, 5, 24, "Print",ExpressionUUID->"d64ef035-0348-4e81-a6b5-a93a8215d060"],
Cell[400545, 9434, 297, 5, 24, "Print",ExpressionUUID->"e392bd3e-2dcc-4fa0-b09d-85ce6091b25e"],
Cell[400845, 9441, 297, 5, 24, "Print",ExpressionUUID->"0c5514a6-4255-42f6-925d-eea1b67adf50"],
Cell[401145, 9448, 297, 5, 24, "Print",ExpressionUUID->"227178e8-f13a-442e-83ea-7b06d38863ca"],
Cell[401445, 9455, 297, 5, 24, "Print",ExpressionUUID->"9f981f6a-2683-4f76-b6d7-8a7ac0a241e1"],
Cell[401745, 9462, 297, 5, 24, "Print",ExpressionUUID->"9159fdce-9224-4907-bb47-df7704fd750a"],
Cell[402045, 9469, 297, 5, 24, "Print",ExpressionUUID->"deb79a59-14e3-4d81-92ad-5cd7e792bf56"],
Cell[402345, 9476, 297, 5, 24, "Print",ExpressionUUID->"aadb9b42-fa33-47c5-8a11-6bd12e42875a"],
Cell[402645, 9483, 297, 5, 24, "Print",ExpressionUUID->"0c348fbe-7b0f-42ac-b906-347114ee4f95"],
Cell[402945, 9490, 297, 5, 24, "Print",ExpressionUUID->"3bcf2646-10f8-412b-84a3-444d178e7044"],
Cell[403245, 9497, 297, 5, 24, "Print",ExpressionUUID->"47bfa0b1-ad19-4222-8ef5-221d23ca572e"],
Cell[403545, 9504, 297, 5, 24, "Print",ExpressionUUID->"82e86f60-c7ba-4d38-8c1a-56bd870f36e8"]
}, {8}]]
}, Open  ]],
Cell[403866, 9513, 267, 4, 35, "Text",ExpressionUUID->"eff091a4-df66-4a48-a32e-9c50f6d5743c"],
Cell[CellGroupData[{
Cell[404158, 9521, 1252, 20, 30, "Input",ExpressionUUID->"c82bc77a-b7b6-49b9-bc69-735046c34306"],
Cell[405413, 9543, 430, 9, 24, "Print",ExpressionUUID->"954bbcc6-4c3c-4861-a41a-230738a2d969"]
}, Open  ]],
Cell[405858, 9555, 509, 8, 35, "Text",ExpressionUUID->"2994cf16-3d4b-467a-991a-0af932803f75"],
Cell[406370, 9565, 151, 3, 35, "Text",ExpressionUUID->"623ef0dc-e467-422c-8257-008b5019342f"],
Cell[406524, 9570, 1792, 42, 157, "Input",ExpressionUUID->"c3913bc8-7fe8-4cd6-9c0e-62e280fb4396"],
Cell[408319, 9614, 910, 14, 127, "Text",ExpressionUUID->"17652a69-2c56-4e1f-95bf-00c7500f31e2"]
}, Closed]],
Cell[CellGroupData[{
Cell[409266, 9633, 710, 10, 37, "Subsubsection",ExpressionUUID->"a09af0cb-aa3c-4a53-ba00-b20d6ff3c786"],
Cell[409979, 9645, 395, 6, 35, "Text",ExpressionUUID->"11b131f7-8b57-45e9-b826-655b950a8672"],
Cell[410377, 9653, 1403, 33, 334, "Text",ExpressionUUID->"ff364a32-6e48-426d-85a1-16dd3d16cf2e"]
}, Closed]],
Cell[CellGroupData[{
Cell[411817, 9691, 486, 7, 37, "Subsubsection",ExpressionUUID->"4b780436-dce5-46f9-ba2d-849763691665"],
Cell[412306, 9700, 296, 4, 35, "Text",ExpressionUUID->"cbde298a-ab91-4aab-9762-f1afe40146fe"],
Cell[CellGroupData[{
Cell[412627, 9708, 1919, 37, 115, "Input",ExpressionUUID->"edd9b11b-eb39-444a-a54a-e03b3dccb23d"],
Cell[CellGroupData[{
Cell[414571, 9749, 845, 16, 24, "Print",ExpressionUUID->"c96ac681-61ca-40ef-bd4c-9bd55291786e"],
Cell[415419, 9767, 845, 16, 24, "Print",ExpressionUUID->"08b30690-87b7-422e-b58f-eab8f0db84f3"],
Cell[416267, 9785, 845, 16, 24, "Print",ExpressionUUID->"14f958c3-392c-4bcb-a008-1910ef545a38"],
Cell[417115, 9803, 845, 16, 24, "Print",ExpressionUUID->"18388587-3579-4713-ac2c-621c9c48bdbd"],
Cell[417963, 9821, 847, 16, 24, "Print",ExpressionUUID->"6a6e6889-1e67-4202-a006-384c73ea323b"],
Cell[418813, 9839, 845, 16, 24, "Print",ExpressionUUID->"663f5981-9ccc-4000-88df-7ca59d45787f"],
Cell[419661, 9857, 847, 16, 24, "Print",ExpressionUUID->"946ea20c-076f-4f1f-9002-6da490a8aba6"],
Cell[420511, 9875, 845, 16, 24, "Print",ExpressionUUID->"cb3bd6e0-8f5c-4135-884a-707ba3ef8ab6"],
Cell[421359, 9893, 845, 16, 24, "Print",ExpressionUUID->"5b0ce9ea-4571-41d3-9459-08d7d294a86e"],
Cell[422207, 9911, 845, 16, 24, "Print",ExpressionUUID->"4b40cea1-a3e7-49a5-a432-9377d1e4c0fe"],
Cell[423055, 9929, 844, 16, 24, "Print",ExpressionUUID->"8e608ff4-f7e1-402f-bbb1-5d36f2122718"],
Cell[423902, 9947, 845, 16, 24, "Print",ExpressionUUID->"5c4a51ee-0a29-4c2d-b8ea-58f85062809a"],
Cell[424750, 9965, 845, 16, 24, "Print",ExpressionUUID->"0be0a4d4-59b9-462a-840b-9cada688c19b"],
Cell[425598, 9983, 847, 16, 24, "Print",ExpressionUUID->"5d726423-749c-4082-b85c-2645b91e48b7"],
Cell[426448, 10001, 845, 16, 24, "Print",ExpressionUUID->"a5bee147-6597-4263-af34-57725801d436"],
Cell[427296, 10019, 845, 16, 24, "Print",ExpressionUUID->"b6683dba-dd48-49b0-a7c2-c93a8e895208"],
Cell[428144, 10037, 845, 16, 24, "Print",ExpressionUUID->"7a58bf7e-5b6f-46bc-adb9-28c91bb57c77"],
Cell[428992, 10055, 845, 16, 24, "Print",ExpressionUUID->"f986246f-c8b0-423f-88c1-376f7accc101"],
Cell[429840, 10073, 845, 16, 24, "Print",ExpressionUUID->"e7b4bf6a-21a8-41f4-b278-2feac1491e8a"],
Cell[430688, 10091, 845, 16, 24, "Print",ExpressionUUID->"bdf205fb-c8f4-41f0-a2c4-6e7b1cc0f201"],
Cell[431536, 10109, 845, 16, 24, "Print",ExpressionUUID->"34f84dd9-88b4-4b0b-8ddb-3e0e258a4797"],
Cell[432384, 10127, 847, 16, 24, "Print",ExpressionUUID->"1febee02-2e19-4ddc-a10f-ecf5a5e0a872"],
Cell[433234, 10145, 847, 16, 24, "Print",ExpressionUUID->"383544f4-4223-4a11-b15c-5e5960284e91"],
Cell[434084, 10163, 845, 16, 24, "Print",ExpressionUUID->"47059aef-7c3d-429d-ac0e-c3e6a0eed45c"],
Cell[434932, 10181, 845, 16, 24, "Print",ExpressionUUID->"7bd8f8a9-a461-49d6-855e-9cb50429fb62"],
Cell[435780, 10199, 847, 16, 24, "Print",ExpressionUUID->"6dafef72-e259-4f35-ab9b-6b32f6b08b20"],
Cell[436630, 10217, 845, 16, 24, "Print",ExpressionUUID->"656b2c60-e5b4-472e-af18-ce5d51a86aa5"],
Cell[437478, 10235, 845, 16, 24, "Print",ExpressionUUID->"34e9e555-6288-4bfc-bff7-611c7b42aca4"],
Cell[438326, 10253, 847, 16, 24, "Print",ExpressionUUID->"77813921-15f9-4eda-b4e4-81ee46c3b33e"],
Cell[439176, 10271, 845, 16, 24, "Print",ExpressionUUID->"93ab043f-e02a-4923-911e-94859200f1de"],
Cell[440024, 10289, 845, 16, 24, "Print",ExpressionUUID->"c69b5d68-0bd6-4418-9e9f-c9b2ec8e409c"],
Cell[440872, 10307, 845, 16, 24, "Print",ExpressionUUID->"026b9b68-bfa5-418b-a163-48803528af7f"],
Cell[441720, 10325, 844, 16, 24, "Print",ExpressionUUID->"85886ffd-834d-4753-a525-9a0a4490bd01"],
Cell[442567, 10343, 844, 16, 24, "Print",ExpressionUUID->"1e5c7c45-f593-41ad-9e4a-56204201d573"],
Cell[443414, 10361, 847, 16, 24, "Print",ExpressionUUID->"588acbd8-8e54-4bd3-bf77-18f04771a914"],
Cell[444264, 10379, 845, 16, 24, "Print",ExpressionUUID->"59645fbf-4f52-4b18-98fc-d61fc857d9bb"],
Cell[445112, 10397, 847, 16, 24, "Print",ExpressionUUID->"1d3913df-f0d5-4c5f-b4a7-fd42bf4639be"],
Cell[445962, 10415, 845, 16, 24, "Print",ExpressionUUID->"e0d066ef-1a5d-4726-8045-591409ce729b"],
Cell[446810, 10433, 847, 16, 24, "Print",ExpressionUUID->"0889d08e-1d34-4853-87cb-f8a342a61ff9"],
Cell[447660, 10451, 847, 16, 24, "Print",ExpressionUUID->"fdaabb2b-93b0-42bd-96bb-1b80a0bb3fce"],
Cell[448510, 10469, 845, 16, 24, "Print",ExpressionUUID->"785c34e6-a090-4db6-bcf0-1429a98833a4"],
Cell[449358, 10487, 845, 16, 24, "Print",ExpressionUUID->"5df2e048-425b-4216-9df9-934fade8bafb"],
Cell[450206, 10505, 845, 16, 24, "Print",ExpressionUUID->"52f9a3ae-cf80-41e3-81ed-d9ca48e87817"],
Cell[451054, 10523, 847, 16, 24, "Print",ExpressionUUID->"9ec387c9-2e92-42e3-98ed-27fdaf440837"],
Cell[451904, 10541, 845, 16, 24, "Print",ExpressionUUID->"f2dc6485-e42e-49f1-80c7-e0672266b1a1"],
Cell[452752, 10559, 847, 16, 24, "Print",ExpressionUUID->"1705c0f4-24f3-4b15-82d9-60bda1f39209"],
Cell[453602, 10577, 845, 16, 24, "Print",ExpressionUUID->"00e2b97f-d0cd-4f92-aa2e-e8fd0a0a87e4"],
Cell[454450, 10595, 844, 16, 24, "Print",ExpressionUUID->"57e39dce-0126-4afe-b429-d2a0204713be"],
Cell[455297, 10613, 847, 16, 24, "Print",ExpressionUUID->"1b38c4d7-d770-4dfa-84ea-84d40031af46"],
Cell[456147, 10631, 845, 16, 24, "Print",ExpressionUUID->"6b1791c0-3310-47d7-bf70-cb1334edc571"],
Cell[456995, 10649, 845, 16, 24, "Print",ExpressionUUID->"c7c22855-b4b4-485a-ba63-cfeb45acb17e"],
Cell[457843, 10667, 845, 16, 24, "Print",ExpressionUUID->"ba343902-d526-415b-88d1-0c66005199cc"],
Cell[458691, 10685, 845, 16, 24, "Print",ExpressionUUID->"5f1e42c4-4bf0-487b-b7b7-dd1f97323df4"],
Cell[459539, 10703, 845, 16, 24, "Print",ExpressionUUID->"22a6895e-da70-4e3a-a5a9-f72dd2375fad"],
Cell[460387, 10721, 847, 16, 24, "Print",ExpressionUUID->"00b381c4-d083-4d58-b062-29d0a16ab1e0"],
Cell[461237, 10739, 845, 16, 24, "Print",ExpressionUUID->"3f637363-d41e-42d0-8774-4da7bf91c6fa"],
Cell[462085, 10757, 845, 16, 24, "Print",ExpressionUUID->"f05df905-0083-4270-a77a-d74e8ed9675c"],
Cell[462933, 10775, 845, 16, 24, "Print",ExpressionUUID->"b658d270-d133-4650-837c-c6027e60e506"],
Cell[463781, 10793, 845, 16, 24, "Print",ExpressionUUID->"a8cbfec7-626d-4e74-b8a7-168957220868"],
Cell[464629, 10811, 847, 16, 24, "Print",ExpressionUUID->"74de7f67-0001-49bd-a157-25ccc97d3744"],
Cell[465479, 10829, 845, 16, 24, "Print",ExpressionUUID->"12fa998c-9de7-4940-b7da-000122dafd34"],
Cell[466327, 10847, 845, 16, 24, "Print",ExpressionUUID->"5fa3394c-3df3-4de8-87de-acc204b5592d"],
Cell[467175, 10865, 847, 16, 24, "Print",ExpressionUUID->"23de8a6b-1eb6-40ce-a385-0989ceb1d95a"],
Cell[468025, 10883, 845, 16, 24, "Print",ExpressionUUID->"2bdab011-f742-4c17-95c8-b4c296d010f2"],
Cell[468873, 10901, 847, 16, 24, "Print",ExpressionUUID->"e025e7d1-f139-4afc-ba1e-e1ea331c9312"],
Cell[469723, 10919, 844, 16, 24, "Print",ExpressionUUID->"6213bd5f-e9a8-4d08-8fc4-7a55099d1275"],
Cell[470570, 10937, 845, 16, 24, "Print",ExpressionUUID->"edb152ce-6bc4-4a5b-bf28-646874781afd"],
Cell[471418, 10955, 847, 16, 24, "Print",ExpressionUUID->"0e3dc59f-c23f-4cc5-8182-5389379dbb6f"],
Cell[472268, 10973, 845, 16, 24, "Print",ExpressionUUID->"c02c65cb-c75f-45ec-b9db-7d98f8f1ce28"],
Cell[473116, 10991, 845, 16, 24, "Print",ExpressionUUID->"fd6ceab7-52dc-46d0-a7c7-f41dc65346de"],
Cell[473964, 11009, 847, 16, 24, "Print",ExpressionUUID->"9d640cdb-39b8-4822-b786-46736419779c"],
Cell[474814, 11027, 845, 16, 24, "Print",ExpressionUUID->"1db7d408-8e45-4968-8d8a-77e5df385781"],
Cell[475662, 11045, 847, 16, 24, "Print",ExpressionUUID->"9b3d36d7-5991-4469-8fa8-99be63f3db4a"],
Cell[476512, 11063, 845, 16, 24, "Print",ExpressionUUID->"cebb8daf-30a4-4e25-bc4c-c1864616355a"],
Cell[477360, 11081, 847, 16, 24, "Print",ExpressionUUID->"9800141f-721f-4a20-b568-cf355566e35d"],
Cell[478210, 11099, 847, 16, 24, "Print",ExpressionUUID->"10c320da-927c-4cfa-aca1-a589f30e079c"],
Cell[479060, 11117, 844, 16, 24, "Print",ExpressionUUID->"b46ac80f-75fa-41ab-b715-9e4b49167eb3"],
Cell[479907, 11135, 845, 16, 24, "Print",ExpressionUUID->"44e2ab28-3bae-4bf4-bae3-97c3cb5fddda"],
Cell[480755, 11153, 845, 16, 24, "Print",ExpressionUUID->"908b0804-42ef-4bc3-86e5-d7f71b0cd41c"],
Cell[481603, 11171, 845, 16, 24, "Print",ExpressionUUID->"987a809c-926a-4d87-8930-782769316ec3"],
Cell[482451, 11189, 845, 16, 24, "Print",ExpressionUUID->"37a7dd4f-17f5-4fae-86da-4020d16dbbe6"],
Cell[483299, 11207, 845, 16, 24, "Print",ExpressionUUID->"12c035ca-3be0-42b1-a98f-d33d5b35a039"],
Cell[484147, 11225, 845, 16, 24, "Print",ExpressionUUID->"1c3016c5-8b1b-4130-94dd-925d83c57305"],
Cell[484995, 11243, 845, 16, 24, "Print",ExpressionUUID->"cc253c9f-39ee-4a47-a74a-bc676493e32b"],
Cell[485843, 11261, 845, 16, 24, "Print",ExpressionUUID->"019c04a4-af87-47c0-ac19-0ead7b0a08eb"],
Cell[486691, 11279, 847, 16, 24, "Print",ExpressionUUID->"589c46d3-93f3-4264-9900-10551fda94fa"],
Cell[487541, 11297, 845, 16, 24, "Print",ExpressionUUID->"28c31258-a695-4cf4-a7b5-69455f1796ef"],
Cell[488389, 11315, 845, 16, 24, "Print",ExpressionUUID->"b690ed6e-acc7-48b0-bf05-24d0f4276c84"],
Cell[489237, 11333, 845, 16, 24, "Print",ExpressionUUID->"dfe015f8-c81c-4af9-843b-f3690e2b6e20"],
Cell[490085, 11351, 845, 16, 24, "Print",ExpressionUUID->"10b03028-3bbf-4a1f-b865-08d4e377df1e"],
Cell[490933, 11369, 845, 16, 24, "Print",ExpressionUUID->"70d5c6bf-3679-456e-809e-5e243de28576"],
Cell[491781, 11387, 845, 16, 24, "Print",ExpressionUUID->"81ab1b39-7012-4d6a-8a51-c09828ec5a87"],
Cell[492629, 11405, 847, 16, 24, "Print",ExpressionUUID->"ce754449-762a-4294-aec4-207e3aacbc4d"],
Cell[493479, 11423, 845, 16, 24, "Print",ExpressionUUID->"d03ed6df-7c8e-49cf-86c6-5bd907e505cb"],
Cell[494327, 11441, 847, 16, 24, "Print",ExpressionUUID->"dc3a78df-a8fa-46cd-ba73-81bc27c5bd9c"],
Cell[495177, 11459, 845, 16, 24, "Print",ExpressionUUID->"bddbc1aa-3fea-4f74-b442-76c3253dc675"],
Cell[496025, 11477, 845, 16, 24, "Print",ExpressionUUID->"69782b51-0881-49f7-84d4-1f001aff698b"],
Cell[496873, 11495, 845, 16, 24, "Print",ExpressionUUID->"fa50230d-97e8-4e8a-ae99-a1fb909a4ae5"],
Cell[497721, 11513, 845, 16, 24, "Print",ExpressionUUID->"6f10ee38-9a88-4e46-8a6c-f8d0c6436426"],
Cell[498569, 11531, 845, 16, 24, "Print",ExpressionUUID->"b3e17913-0165-4f95-a276-03f6187e8088"],
Cell[499417, 11549, 845, 16, 24, "Print",ExpressionUUID->"1c3f6952-8522-48db-88f4-8d6834eedd52"],
Cell[500265, 11567, 845, 16, 24, "Print",ExpressionUUID->"aa77e357-a18e-4ff8-a9b4-e48e88e80ddf"],
Cell[501113, 11585, 845, 16, 24, "Print",ExpressionUUID->"2f404e51-29eb-4485-8e78-e607fefd8003"],
Cell[501961, 11603, 845, 16, 24, "Print",ExpressionUUID->"14680a9d-4d47-42d2-b828-20374daeeb36"],
Cell[502809, 11621, 847, 16, 24, "Print",ExpressionUUID->"bbb4d726-5772-4b39-968e-c9103ab8f178"],
Cell[503659, 11639, 845, 16, 24, "Print",ExpressionUUID->"0732f75a-3e85-4c88-9103-073a59248c09"],
Cell[504507, 11657, 845, 16, 24, "Print",ExpressionUUID->"3b6f2d81-9ce8-4aec-9e61-9efb9c2334bb"],
Cell[505355, 11675, 845, 16, 24, "Print",ExpressionUUID->"83fd6bea-b9ec-494a-8a91-a017e963cac5"],
Cell[506203, 11693, 845, 16, 24, "Print",ExpressionUUID->"27f98863-1a81-456a-93a5-c1100bc8f49d"],
Cell[507051, 11711, 845, 16, 24, "Print",ExpressionUUID->"71dfb0af-3a9d-4958-84a1-bfebe32a3067"],
Cell[507899, 11729, 845, 16, 24, "Print",ExpressionUUID->"7295d9b0-6bbe-43af-909b-1e7287e007a3"],
Cell[508747, 11747, 844, 16, 24, "Print",ExpressionUUID->"773536c2-cfed-4494-bef1-4bfa0ae284b9"],
Cell[509594, 11765, 847, 16, 24, "Print",ExpressionUUID->"997617de-f5bc-447b-bddf-6243f4605ec3"],
Cell[510444, 11783, 845, 16, 24, "Print",ExpressionUUID->"f6068b5f-5a65-4eb6-ac89-5e526fda1c44"],
Cell[511292, 11801, 847, 16, 24, "Print",ExpressionUUID->"5030a981-4aeb-4d4e-a2c6-3616297e32f5"],
Cell[512142, 11819, 845, 16, 24, "Print",ExpressionUUID->"34980e03-1ca0-45a8-b526-39277b89736a"],
Cell[512990, 11837, 845, 16, 24, "Print",ExpressionUUID->"7265a50c-6fc0-4d1c-9201-87a0d8e7ac02"],
Cell[513838, 11855, 847, 16, 24, "Print",ExpressionUUID->"f92fda5c-fbc0-4bfa-9ad0-817665751002"],
Cell[514688, 11873, 845, 16, 24, "Print",ExpressionUUID->"d17d7e04-1f8e-41f6-81fd-c9be4b82e182"],
Cell[515536, 11891, 845, 16, 24, "Print",ExpressionUUID->"81793d19-f004-4cae-8085-55cb311bb328"],
Cell[516384, 11909, 845, 16, 24, "Print",ExpressionUUID->"1f5f1178-c0a7-4aaf-ba04-7ca2ac3fc4ca"],
Cell[517232, 11927, 847, 16, 24, "Print",ExpressionUUID->"5e667a08-125f-4467-99da-b078fcd57178"],
Cell[518082, 11945, 845, 16, 24, "Print",ExpressionUUID->"442bd5b0-52fe-4076-bc99-61b74d627e6b"],
Cell[518930, 11963, 847, 16, 24, "Print",ExpressionUUID->"25e760b8-c1f5-4511-a843-cbf3d4038124"],
Cell[519780, 11981, 845, 16, 24, "Print",ExpressionUUID->"e27fbe89-5ec9-4797-a90d-6a4b17027445"],
Cell[520628, 11999, 845, 16, 24, "Print",ExpressionUUID->"55898197-8464-46b3-8b70-111b9cfc0912"],
Cell[521476, 12017, 845, 16, 24, "Print",ExpressionUUID->"36d34145-9900-4241-bb4e-f7ceff9d7b0e"],
Cell[522324, 12035, 845, 16, 24, "Print",ExpressionUUID->"6066cea1-5f59-462d-b768-ae36cf4e6cb6"],
Cell[523172, 12053, 845, 16, 24, "Print",ExpressionUUID->"17177422-9227-496c-b1c6-a34c08c9e77a"],
Cell[524020, 12071, 845, 16, 24, "Print",ExpressionUUID->"4eb54dc2-e614-4a52-a232-98c381ff48b4"],
Cell[524868, 12089, 845, 16, 24, "Print",ExpressionUUID->"703bf2ef-d2c9-4ebf-a6fa-d43931380beb"],
Cell[525716, 12107, 845, 16, 24, "Print",ExpressionUUID->"5fc9e4e5-51c8-4e15-961f-85a51b369719"],
Cell[526564, 12125, 845, 16, 24, "Print",ExpressionUUID->"91a8b114-c501-4032-abe9-332fbd5b494c"],
Cell[527412, 12143, 845, 16, 24, "Print",ExpressionUUID->"4a3e7e7f-4784-44d8-9992-36d7196ad1b5"],
Cell[528260, 12161, 847, 16, 24, "Print",ExpressionUUID->"9ff13abb-57de-4fe9-88a4-61fb0e8db194"],
Cell[529110, 12179, 847, 16, 24, "Print",ExpressionUUID->"cbf40d94-9fe0-40e2-82d7-57b35551a11c"],
Cell[529960, 12197, 847, 16, 24, "Print",ExpressionUUID->"8348aad0-c9dd-4740-978a-af1a4c4c77de"],
Cell[530810, 12215, 845, 16, 24, "Print",ExpressionUUID->"72de6e81-03de-4ecb-8d53-82581b7223a9"],
Cell[531658, 12233, 847, 16, 24, "Print",ExpressionUUID->"0d454b98-44ca-4452-bb75-3b81e3478a64"],
Cell[532508, 12251, 845, 16, 24, "Print",ExpressionUUID->"a4bfcb84-936c-4601-9f83-a63cef774542"],
Cell[533356, 12269, 845, 16, 24, "Print",ExpressionUUID->"fe66f33d-f38c-470b-961f-972ac2f773aa"],
Cell[534204, 12287, 844, 16, 24, "Print",ExpressionUUID->"f629b963-eaad-42d4-bea1-665712a59bbb"],
Cell[535051, 12305, 845, 16, 24, "Print",ExpressionUUID->"dc6662ad-9b16-4603-b628-95cd0670e87b"],
Cell[535899, 12323, 845, 16, 24, "Print",ExpressionUUID->"fecec856-af4c-4770-82f3-d9d4bb82a9e8"],
Cell[536747, 12341, 847, 16, 24, "Print",ExpressionUUID->"f40f62e0-782e-4291-bf2d-dd1b90e8df62"],
Cell[537597, 12359, 845, 16, 24, "Print",ExpressionUUID->"f12e2247-7299-4df5-b46f-49660685d142"],
Cell[538445, 12377, 845, 16, 24, "Print",ExpressionUUID->"76795030-1622-444e-ae93-16e180716859"],
Cell[539293, 12395, 845, 16, 24, "Print",ExpressionUUID->"1c9e3c27-504a-4be3-8647-35c06cd232b5"],
Cell[540141, 12413, 847, 16, 24, "Print",ExpressionUUID->"643bb898-a753-4f12-9e35-4f23f8a4248e"],
Cell[540991, 12431, 845, 16, 24, "Print",ExpressionUUID->"c2343ce4-b358-4733-8742-d43862311203"],
Cell[541839, 12449, 845, 16, 24, "Print",ExpressionUUID->"d2852a0c-95a8-40ae-98d4-b7106ba2c07c"],
Cell[542687, 12467, 845, 16, 24, "Print",ExpressionUUID->"b50eae70-90d2-489d-997f-6783b23a701f"],
Cell[543535, 12485, 845, 16, 24, "Print",ExpressionUUID->"0430c955-9152-419c-85dd-d96f06f320d1"],
Cell[544383, 12503, 845, 16, 24, "Print",ExpressionUUID->"27e23484-8911-416b-806b-06b04125d056"],
Cell[545231, 12521, 845, 16, 24, "Print",ExpressionUUID->"65955036-ef57-45d3-bb4e-a32ade4cbbbb"],
Cell[546079, 12539, 845, 16, 24, "Print",ExpressionUUID->"8d3c9fd5-dc02-4505-a41b-1a856f5d4d51"],
Cell[546927, 12557, 844, 16, 24, "Print",ExpressionUUID->"8de42b9c-fe39-4eab-a870-99356987b345"],
Cell[547774, 12575, 847, 16, 24, "Print",ExpressionUUID->"d4ac10b0-1321-483d-85cc-ccc19411800d"],
Cell[548624, 12593, 845, 16, 24, "Print",ExpressionUUID->"6c55f2b5-7106-460d-a181-bdf26649c162"],
Cell[549472, 12611, 845, 16, 24, "Print",ExpressionUUID->"0cc1e1f6-1fdc-45a2-bf00-1da13747556b"],
Cell[550320, 12629, 845, 16, 24, "Print",ExpressionUUID->"c4991e4c-e13a-465b-86be-1e8ce5998f92"],
Cell[551168, 12647, 845, 16, 24, "Print",ExpressionUUID->"b515f662-35e2-4a39-ae9d-88775137ed8a"],
Cell[552016, 12665, 845, 16, 24, "Print",ExpressionUUID->"9512f3b6-8db4-4ed2-9d20-1f341ab45716"],
Cell[552864, 12683, 845, 16, 24, "Print",ExpressionUUID->"920dc06c-7a94-4746-8950-0a405bf0956e"],
Cell[553712, 12701, 847, 16, 24, "Print",ExpressionUUID->"8e48b8c5-8aeb-43ad-94bd-7bdaf0342c8e"],
Cell[554562, 12719, 845, 16, 24, "Print",ExpressionUUID->"a472a370-5ccc-490a-8764-3a53ae6d62cb"],
Cell[555410, 12737, 845, 16, 24, "Print",ExpressionUUID->"ead4fa55-75f1-4887-b421-541e4098211b"],
Cell[556258, 12755, 845, 16, 24, "Print",ExpressionUUID->"2a06173f-f21c-4dfa-a545-f60bc90113e3"],
Cell[557106, 12773, 847, 16, 24, "Print",ExpressionUUID->"8643e345-7b0b-4198-850f-f5e8070f9896"],
Cell[557956, 12791, 847, 16, 24, "Print",ExpressionUUID->"c026c2df-e12c-454d-8196-a4f7f9a35827"],
Cell[558806, 12809, 844, 16, 24, "Print",ExpressionUUID->"b383fe49-9fd6-41d7-b109-92943cec7f53"],
Cell[559653, 12827, 845, 16, 24, "Print",ExpressionUUID->"d0611580-4a9c-47f6-a581-2a8c67217398"],
Cell[560501, 12845, 844, 16, 24, "Print",ExpressionUUID->"8c5c1bd0-f7a4-4dd3-9c1e-aebc385c16dc"],
Cell[561348, 12863, 845, 16, 24, "Print",ExpressionUUID->"97bf62cf-e212-4f80-b83b-7cb89d7d9ece"],
Cell[562196, 12881, 845, 16, 24, "Print",ExpressionUUID->"da7fff03-ae6b-451a-8186-fbb5460ca0e2"],
Cell[563044, 12899, 847, 16, 24, "Print",ExpressionUUID->"ebe04f4c-0c13-4671-a57e-0e13c07d9c02"],
Cell[563894, 12917, 847, 16, 24, "Print",ExpressionUUID->"fe1a5b07-5e99-4360-a0e7-6d03d72dad3c"],
Cell[564744, 12935, 847, 16, 24, "Print",ExpressionUUID->"3d871b43-839c-44e5-8609-a2ab14d3adb5"],
Cell[565594, 12953, 847, 16, 24, "Print",ExpressionUUID->"3495208d-db91-46ca-be05-ccd9c21f0dbc"],
Cell[566444, 12971, 845, 16, 24, "Print",ExpressionUUID->"0d3f53c4-0aab-4424-bd40-b1cd7dde0ad2"],
Cell[567292, 12989, 847, 16, 24, "Print",ExpressionUUID->"ef5829cf-8b5d-43eb-9787-e717e6837ad5"],
Cell[568142, 13007, 845, 16, 24, "Print",ExpressionUUID->"a44cf7c7-654d-47ce-bb36-b11d3e5772b0"],
Cell[568990, 13025, 845, 16, 24, "Print",ExpressionUUID->"d7789cc4-64fe-4b2a-ad32-b3bd7656f4d4"],
Cell[569838, 13043, 847, 16, 24, "Print",ExpressionUUID->"ef87b71b-1a53-4948-89b8-145defb456f1"],
Cell[570688, 13061, 845, 16, 24, "Print",ExpressionUUID->"0b9f8e7d-648a-4ccb-b9c4-a5b76c421450"],
Cell[571536, 13079, 845, 16, 24, "Print",ExpressionUUID->"ccd1659c-e644-4b58-b886-ce016588241e"],
Cell[572384, 13097, 845, 16, 24, "Print",ExpressionUUID->"c898f53d-10ae-4d49-9f4d-3432e1a2b292"],
Cell[573232, 13115, 845, 16, 24, "Print",ExpressionUUID->"f08109f2-acc2-40da-ba92-3f8063d3259a"],
Cell[574080, 13133, 845, 16, 24, "Print",ExpressionUUID->"cf8911a3-1f32-4ced-becb-6ba18e4da3d7"],
Cell[574928, 13151, 847, 16, 24, "Print",ExpressionUUID->"e4c1db41-10be-4c3d-bc96-65c8e0057c49"],
Cell[575778, 13169, 845, 16, 24, "Print",ExpressionUUID->"433032df-c97c-4461-8897-39084fc73a3c"],
Cell[576626, 13187, 845, 16, 24, "Print",ExpressionUUID->"e70a5c6f-b1a6-469e-8b50-5ca080f177b3"]
}, Closed]]
}, Open  ]],
Cell[577498, 13207, 151, 3, 35, "Text",ExpressionUUID->"4d6c714e-e7ce-42a0-b812-5e19fdf17958"],
Cell[577652, 13212, 2283, 44, 136, "Input",ExpressionUUID->"f985e25c-75c4-4ab2-9ef8-9b55c9c45ff6"]
}, Closed]],
Cell[CellGroupData[{
Cell[579972, 13261, 672, 10, 37, "Subsubsection",ExpressionUUID->"edf24ede-38a4-4d25-8d7f-cbeba82d2804"],
Cell[CellGroupData[{
Cell[580669, 13275, 2151, 41, 94, "Input",ExpressionUUID->"7b6fa798-73da-43b7-a95a-521e7c5f5f3b"],
Cell[CellGroupData[{
Cell[582845, 13320, 501, 10, 24, "Print",ExpressionUUID->"b9fe8f07-b89f-48f8-ba9c-9ebc472ba177"],
Cell[583349, 13332, 503, 10, 24, "Print",ExpressionUUID->"6183a0f2-a95e-4397-bb8a-47698ad9c2de"],
Cell[583855, 13344, 501, 10, 24, "Print",ExpressionUUID->"0f534e90-79f8-449c-94ce-7ccaed12f2cb"],
Cell[584359, 13356, 501, 10, 24, "Print",ExpressionUUID->"c97b8dd0-e25e-4e03-8b0a-e92b1a34cdaf"],
Cell[584863, 13368, 503, 10, 24, "Print",ExpressionUUID->"dcd11676-5598-4fa7-8ac7-35e4109ac3c2"],
Cell[585369, 13380, 503, 10, 24, "Print",ExpressionUUID->"eb2a7960-8423-4de1-a3b6-cc4d0e6ab296"],
Cell[585875, 13392, 501, 10, 24, "Print",ExpressionUUID->"e1c4b80d-a4aa-4084-8160-3b39f85cc094"],
Cell[586379, 13404, 503, 10, 24, "Print",ExpressionUUID->"c564d606-f4ce-40e2-922f-eebe49ddd7d8"],
Cell[586885, 13416, 503, 10, 24, "Print",ExpressionUUID->"b7e1988a-6170-41bb-864c-93b48d655194"],
Cell[587391, 13428, 501, 10, 24, "Print",ExpressionUUID->"9da991ba-b6e4-4b08-8e26-0b19c87ae07d"],
Cell[587895, 13440, 501, 10, 24, "Print",ExpressionUUID->"04143dcc-f48c-4eef-a2e4-ba7dfd630a0b"],
Cell[588399, 13452, 500, 10, 24, "Print",ExpressionUUID->"42035be1-88ae-4f26-a4a9-0841480c4462"],
Cell[588902, 13464, 501, 10, 24, "Print",ExpressionUUID->"f1101abc-8255-4089-892f-a8071581f818"],
Cell[589406, 13476, 501, 10, 24, "Print",ExpressionUUID->"fc821355-bd0b-4c55-a723-a2a15c17f3cd"],
Cell[589910, 13488, 501, 10, 24, "Print",ExpressionUUID->"c3da8a22-757b-4167-affb-168ebccc5b5d"],
Cell[590414, 13500, 501, 10, 24, "Print",ExpressionUUID->"6da71142-44ac-4156-8796-5656e86efae8"]
}, Open  ]]
}, Open  ]],
Cell[590942, 13514, 151, 3, 35, "Text",ExpressionUUID->"d3fcf004-560f-42d9-8ee3-102572e72f84"],
Cell[591096, 13519, 2065, 39, 115, "Input",ExpressionUUID->"6c7bd742-134c-470b-9754-fe8fa033bd85"]
}, Closed]],
Cell[CellGroupData[{
Cell[593198, 13563, 746, 10, 37, "Subsubsection",ExpressionUUID->"85e0c362-2561-4c74-9409-5609fea8324a"],
Cell[593947, 13575, 629, 11, 35, "Text",ExpressionUUID->"f8f74e2f-92d2-4b63-bbd9-6ddf6052208d"],
Cell[594579, 13588, 1400, 32, 334, "Text",ExpressionUUID->"cc1e80df-6b1f-4f5e-999f-cd46f3ff3394"],
Cell[595982, 13622, 219, 4, 35, "Text",ExpressionUUID->"9bf8315d-4c07-45c8-b25f-396499d9973a"],
Cell[CellGroupData[{
Cell[596226, 13630, 1856, 34, 94, "Input",ExpressionUUID->"1289000d-5f80-477d-ae5c-ce3d4df5ccde"],
Cell[CellGroupData[{
Cell[598107, 13668, 459, 10, 24, "Print",ExpressionUUID->"00114dd7-e69b-442a-ad28-dd61cfb5538c"],
Cell[598569, 13680, 457, 10, 24, "Print",ExpressionUUID->"257a99ce-b619-4dcc-9bb6-eb4b92102851"],
Cell[599029, 13692, 457, 10, 24, "Print",ExpressionUUID->"73d169e8-9916-4a37-91e2-a917ebea4579"],
Cell[599489, 13704, 457, 10, 24, "Print",ExpressionUUID->"32bf4bfe-0b89-4465-b148-dc41c57ea46a"],
Cell[599949, 13716, 459, 10, 24, "Print",ExpressionUUID->"5672be40-7c99-42d3-88c5-87674f127b10"],
Cell[600411, 13728, 459, 10, 24, "Print",ExpressionUUID->"c70f73c8-7889-4fb5-8f4b-5110b282b77a"],
Cell[600873, 13740, 459, 10, 24, "Print",ExpressionUUID->"0c694159-37c0-49d0-bf6a-f2d6f84cfce2"],
Cell[601335, 13752, 457, 10, 24, "Print",ExpressionUUID->"4384bbaa-0e30-4367-9d09-7778eb5af935"],
Cell[601795, 13764, 457, 10, 24, "Print",ExpressionUUID->"1983e77c-0db9-4dce-9a67-84ccb129d46a"],
Cell[602255, 13776, 459, 10, 24, "Print",ExpressionUUID->"00073603-5b8b-4123-a1b5-488c82cf3726"],
Cell[602717, 13788, 459, 10, 24, "Print",ExpressionUUID->"d318683b-9008-4d30-9399-275db98af10b"],
Cell[603179, 13800, 457, 10, 24, "Print",ExpressionUUID->"790ce415-5958-4d15-89e1-8d5c21628bec"],
Cell[603639, 13812, 457, 10, 24, "Print",ExpressionUUID->"7e97b6a2-40ab-425b-a5b2-d9a385532419"],
Cell[604099, 13824, 457, 10, 24, "Print",ExpressionUUID->"b0b643f6-262b-41ee-be6a-ca5100425ec0"],
Cell[604559, 13836, 457, 10, 24, "Print",ExpressionUUID->"8ad8221b-cf89-42dd-a3e2-7efa81e57ade"],
Cell[605019, 13848, 459, 10, 24, "Print",ExpressionUUID->"99d2b0ba-7761-46db-abd7-73b335438717"],
Cell[605481, 13860, 459, 10, 24, "Print",ExpressionUUID->"be9166b9-f796-4164-90e5-c83e503c53b9"],
Cell[605943, 13872, 457, 10, 24, "Print",ExpressionUUID->"eff9b781-2d34-4b97-b587-4ea938f1a409"],
Cell[606403, 13884, 457, 10, 24, "Print",ExpressionUUID->"0af7fc3a-57c4-4c2a-889a-d39f586e8883"],
Cell[606863, 13896, 455, 10, 24, "Print",ExpressionUUID->"de3965b9-d569-45c0-8c82-675961ceabc4"],
Cell[607321, 13908, 459, 10, 24, "Print",ExpressionUUID->"efdf6630-11bf-44b0-9736-582e2998359f"],
Cell[607783, 13920, 457, 10, 24, "Print",ExpressionUUID->"d9201155-4ee7-4919-bf34-64c6e29eea0b"],
Cell[608243, 13932, 459, 10, 24, "Print",ExpressionUUID->"0bb60ed4-26af-40cb-b5dd-2ff213f60155"],
Cell[608705, 13944, 455, 10, 24, "Print",ExpressionUUID->"cb7e8c9a-8ddf-446f-b496-9fa787c7ecd0"]
}, Open  ]]
}, Closed]],
Cell[609187, 13958, 151, 3, 31, "Text",ExpressionUUID->"8c854c1e-421e-4ff2-bf6a-17686652b643"],
Cell[609341, 13963, 2161, 40, 115, "Input",ExpressionUUID->"ac4ecabb-fd28-47fa-af50-6a10cfc3b211"],
Cell[611505, 14005, 423, 8, 35, "Text",ExpressionUUID->"3bb7c77c-28e0-4a99-84a6-df3464abc81c"],
Cell[CellGroupData[{
Cell[611953, 14017, 1947, 34, 73, "Input",ExpressionUUID->"eeeeff40-b2ec-4cec-9ae0-ee59069cdf14"],
Cell[CellGroupData[{
Cell[613925, 14055, 455, 10, 24, "Print",ExpressionUUID->"450c4a13-b412-4658-93cb-b66014f265f5"],
Cell[614383, 14067, 457, 10, 24, "Print",ExpressionUUID->"8e0b8655-cb51-4fa8-bafa-27212f6c3e77"],
Cell[614843, 14079, 455, 10, 24, "Print",ExpressionUUID->"5ccd3726-4cfe-4548-a5de-bd6514a05011"],
Cell[615301, 14091, 455, 10, 24, "Print",ExpressionUUID->"37331072-0456-453e-b2f5-4916eb88f8ce"]
}, Open  ]]
}, Open  ]],
Cell[615783, 14105, 151, 3, 35, "Text",ExpressionUUID->"b44df22f-7cad-477b-bdc8-9d8767c766fc"],
Cell[615937, 14110, 1881, 35, 94, "Input",ExpressionUUID->"73e52966-bd72-4b16-9540-af2088df652b"]
}, Closed]],
Cell[CellGroupData[{
Cell[617855, 14150, 614, 9, 37, "Subsubsection",ExpressionUUID->"74a46b06-d221-494f-97a4-0de7b679e8ad"],
Cell[CellGroupData[{
Cell[618494, 14163, 1108, 24, 73, "Input",ExpressionUUID->"6b54b04c-95a2-4e58-a119-16fd96837cbb"],
Cell[CellGroupData[{
Cell[619627, 14191, 318, 5, 24, "Print",ExpressionUUID->"385958e4-0502-46ef-b2ea-afa8127974dd"],
Cell[619948, 14198, 318, 5, 24, "Print",ExpressionUUID->"53e150e1-4173-40ee-a72a-ab6ed54207c8"],
Cell[620269, 14205, 318, 5, 24, "Print",ExpressionUUID->"b759c1f4-13ef-4029-af29-2612168d944e"],
Cell[620590, 14212, 318, 5, 24, "Print",ExpressionUUID->"be0c5e5f-8124-4a83-93ef-6209068012d5"],
Cell[620911, 14219, 318, 5, 24, "Print",ExpressionUUID->"bd1f40e3-c636-4480-9194-c9503c13548f"],
Cell[621232, 14226, 318, 5, 24, "Print",ExpressionUUID->"44391537-3cc0-4787-b3d5-0d93be9481aa"],
Cell[621553, 14233, 320, 5, 24, "Print",ExpressionUUID->"aefce856-6fd6-407e-a3b8-d4cb931363f4"],
Cell[621876, 14240, 318, 5, 24, "Print",ExpressionUUID->"e9c9a49a-cc70-42ff-9f2c-6e4acf732ada"],
Cell[622197, 14247, 318, 5, 24, "Print",ExpressionUUID->"53c4790f-f5e2-4279-a36d-6e03985c6398"],
Cell[622518, 14254, 318, 5, 24, "Print",ExpressionUUID->"1d39e230-e7c8-4175-89ef-40c6479eac8d"],
Cell[622839, 14261, 318, 5, 24, "Print",ExpressionUUID->"db16b224-c585-496a-8129-890a7316b7ca"],
Cell[623160, 14268, 320, 5, 24, "Print",ExpressionUUID->"86de987a-ac87-425f-a63e-b985fa6cc62a"],
Cell[623483, 14275, 318, 5, 24, "Print",ExpressionUUID->"400de870-8b71-4bed-8a27-b4c7a6d36891"],
Cell[623804, 14282, 318, 5, 24, "Print",ExpressionUUID->"9cd4e965-9f99-49b9-a41e-4b0531787028"],
Cell[624125, 14289, 318, 5, 24, "Print",ExpressionUUID->"f7a1a311-04c4-400d-8488-18a44c0166f3"],
Cell[624446, 14296, 320, 5, 24, "Print",ExpressionUUID->"4f50e9ea-b551-4779-afec-aa2814855e95"],
Cell[624769, 14303, 320, 5, 24, "Print",ExpressionUUID->"3914d692-d115-4e9c-a910-b179f73adebc"],
Cell[625092, 14310, 318, 5, 24, "Print",ExpressionUUID->"b24088a2-0e97-4b4a-bcba-bf567c2592df"],
Cell[625413, 14317, 318, 5, 24, "Print",ExpressionUUID->"d50ce07f-223c-4eec-a742-fc37e91a754f"],
Cell[625734, 14324, 318, 5, 24, "Print",ExpressionUUID->"511e7e45-a2d9-492d-a1cb-be0df2cbed43"],
Cell[626055, 14331, 318, 5, 24, "Print",ExpressionUUID->"24a0b1d8-98ba-4900-9552-13762ae9ce22"],
Cell[626376, 14338, 320, 5, 24, "Print",ExpressionUUID->"0854de34-c2fc-407f-abf1-c061e9cf7b20"],
Cell[626699, 14345, 318, 5, 24, "Print",ExpressionUUID->"ed98fc11-4132-427b-8a19-6247f671bc84"],
Cell[627020, 14352, 318, 5, 24, "Print",ExpressionUUID->"5733d772-258a-4b0c-8e4f-e9e10771dc64"],
Cell[627341, 14359, 320, 5, 24, "Print",ExpressionUUID->"77179b16-3454-469b-a308-841e0cf0ae43"],
Cell[627664, 14366, 318, 5, 24, "Print",ExpressionUUID->"13209d22-68a6-4072-8b0a-99d05a053eee"],
Cell[627985, 14373, 320, 5, 24, "Print",ExpressionUUID->"03768055-d45b-41ff-b82b-994dff5630a2"],
Cell[628308, 14380, 318, 5, 24, "Print",ExpressionUUID->"7d253c97-44bb-448c-906d-e3a5f1cfb16a"],
Cell[628629, 14387, 317, 5, 24, "Print",ExpressionUUID->"771bfd51-be63-4c74-9426-245149c6571c"],
Cell[628949, 14394, 318, 5, 24, "Print",ExpressionUUID->"3ce20966-8f1d-40f7-b675-dd439faa4b0c"],
Cell[629270, 14401, 317, 5, 24, "Print",ExpressionUUID->"7de8e30a-fefd-4870-9753-d58ce9686e70"],
Cell[629590, 14408, 318, 5, 24, "Print",ExpressionUUID->"c2670758-1f6b-402d-8ce3-0f2c6b851656"],
Cell[629911, 14415, 318, 5, 24, "Print",ExpressionUUID->"71a6f339-83ca-483d-b1b5-25b46c0a1ee3"],
Cell[630232, 14422, 318, 5, 24, "Print",ExpressionUUID->"37c63664-ad38-4597-b852-c9d6cbe42df2"],
Cell[630553, 14429, 320, 5, 24, "Print",ExpressionUUID->"fbff1e4e-a7d0-4602-8025-8a4ff6047599"],
Cell[630876, 14436, 318, 5, 24, "Print",ExpressionUUID->"6630c887-b083-4ee9-a381-cd36094b9b51"],
Cell[631197, 14443, 317, 5, 24, "Print",ExpressionUUID->"58818549-6f1c-461a-86eb-70b21a17d0eb"],
Cell[631517, 14450, 318, 5, 24, "Print",ExpressionUUID->"5a9b62a5-fddb-4cf7-b51c-bf57b2d2a91c"],
Cell[631838, 14457, 318, 5, 24, "Print",ExpressionUUID->"b1e2bac9-8212-4590-9371-b5620d8c1e5d"],
Cell[632159, 14464, 318, 5, 24, "Print",ExpressionUUID->"fbd9bcc6-355e-43cb-8e3e-c233975ee47c"],
Cell[632480, 14471, 318, 5, 24, "Print",ExpressionUUID->"0a8b01fc-ea8f-4e1c-9d40-122ea80ad78a"],
Cell[632801, 14478, 318, 5, 24, "Print",ExpressionUUID->"ed06d1bb-c2c2-40b2-9e50-a8842f54f95a"],
Cell[633122, 14485, 318, 5, 24, "Print",ExpressionUUID->"f4214f4b-4a2c-4d68-a36e-bf78610a6f48"],
Cell[633443, 14492, 318, 5, 24, "Print",ExpressionUUID->"d4617107-2df5-4387-a6e7-de58956b2c75"],
Cell[633764, 14499, 318, 5, 24, "Print",ExpressionUUID->"1941672c-2c89-481b-859e-c767f91819c8"],
Cell[634085, 14506, 318, 5, 24, "Print",ExpressionUUID->"e5fbddb8-e716-4157-8184-c0eff1ee6ac2"],
Cell[634406, 14513, 318, 5, 24, "Print",ExpressionUUID->"37882bd9-e946-4678-99c4-3dfd049f35e4"],
Cell[634727, 14520, 318, 5, 24, "Print",ExpressionUUID->"83fda5f9-9505-4e6f-96a3-7afb7a9d5c90"],
Cell[635048, 14527, 320, 5, 24, "Print",ExpressionUUID->"0a291159-78f1-4174-b1df-0752b1a4c91f"],
Cell[635371, 14534, 318, 5, 24, "Print",ExpressionUUID->"199b5494-9e03-426d-b885-80a96100a0e2"],
Cell[635692, 14541, 318, 5, 24, "Print",ExpressionUUID->"9160257d-fabb-4b5e-be88-c7773d260eed"],
Cell[636013, 14548, 318, 5, 24, "Print",ExpressionUUID->"fbca4bfd-07bc-4a90-8282-fa3d3b96a908"],
Cell[636334, 14555, 320, 5, 24, "Print",ExpressionUUID->"9bddc9cc-4e12-4f27-aad6-f63ccf11eb35"],
Cell[636657, 14562, 318, 5, 24, "Print",ExpressionUUID->"290b726f-a796-4c9c-a519-3130dd8ae9b6"],
Cell[636978, 14569, 318, 5, 24, "Print",ExpressionUUID->"62ce2887-b9b9-4bab-ba12-86dcc93304ad"],
Cell[637299, 14576, 320, 5, 24, "Print",ExpressionUUID->"c6200e84-1d1f-46a3-9b7f-c6816c42420f"],
Cell[637622, 14583, 318, 5, 24, "Print",ExpressionUUID->"bc081c20-4110-4e73-ab0c-651ded5f75ac"],
Cell[637943, 14590, 318, 5, 24, "Print",ExpressionUUID->"3fc3997e-6696-4466-a54c-9ad94a49580b"],
Cell[638264, 14597, 318, 5, 24, "Print",ExpressionUUID->"f86e6572-bebc-42bd-9e9c-9a3d68e3b26b"],
Cell[638585, 14604, 320, 5, 24, "Print",ExpressionUUID->"530f2b77-e0dd-42fd-9bb6-5335e2a5c2ad"],
Cell[638908, 14611, 320, 5, 24, "Print",ExpressionUUID->"f249e73b-c7b7-43e4-84fa-c12744c99098"],
Cell[639231, 14618, 318, 5, 24, "Print",ExpressionUUID->"f1d47ec5-cc61-4fd7-9458-f9d402bcce25"],
Cell[639552, 14625, 318, 5, 24, "Print",ExpressionUUID->"0a27d5ff-e8de-4950-8aa7-f3ef03004584"],
Cell[639873, 14632, 318, 5, 24, "Print",ExpressionUUID->"cbf65012-f260-4561-980d-b3ed0eea03cf"],
Cell[640194, 14639, 318, 5, 24, "Print",ExpressionUUID->"cef695ab-3869-49a5-b224-36e6d1baaf45"],
Cell[640515, 14646, 320, 5, 24, "Print",ExpressionUUID->"a4a9df26-6d86-43f2-969b-8b2a6944c4a7"],
Cell[640838, 14653, 318, 5, 24, "Print",ExpressionUUID->"842a315a-93e4-4bf8-9c94-874d6325cf87"],
Cell[641159, 14660, 317, 5, 24, "Print",ExpressionUUID->"63859024-a1e7-4a4c-b86f-abefad2249cd"],
Cell[641479, 14667, 318, 5, 24, "Print",ExpressionUUID->"179e624a-8e40-4855-a494-f22038bc12c3"],
Cell[641800, 14674, 320, 5, 24, "Print",ExpressionUUID->"3c2a3c3d-32f7-401a-8a52-07622897afaf"],
Cell[642123, 14681, 317, 5, 24, "Print",ExpressionUUID->"20276e8f-b4bb-4068-8a3b-df2269286673"],
Cell[642443, 14688, 317, 5, 24, "Print",ExpressionUUID->"74e49d84-a860-43ba-8c3a-99e7a858903f"],
Cell[642763, 14695, 318, 5, 24, "Print",ExpressionUUID->"74480d6a-3bd2-48f5-aa17-b7052295acac"],
Cell[643084, 14702, 318, 5, 24, "Print",ExpressionUUID->"51ba7b24-cb55-4049-8d6c-ff3a373825be"],
Cell[643405, 14709, 318, 5, 24, "Print",ExpressionUUID->"6668e53b-0dc6-4f1e-80da-d74c9de52a07"],
Cell[643726, 14716, 318, 5, 24, "Print",ExpressionUUID->"dec99196-2185-43be-b373-d1668b66e4bc"],
Cell[644047, 14723, 318, 5, 24, "Print",ExpressionUUID->"97779626-dd8e-460c-af58-9e3889221848"],
Cell[644368, 14730, 318, 5, 24, "Print",ExpressionUUID->"ee39786b-61f8-4faf-b4c0-18f89854dc61"],
Cell[644689, 14737, 318, 5, 24, "Print",ExpressionUUID->"0782075f-1729-47ac-9357-723512d1f007"],
Cell[645010, 14744, 318, 5, 24, "Print",ExpressionUUID->"d1cf3dec-b711-456f-949e-1e38de32709b"],
Cell[645331, 14751, 320, 5, 24, "Print",ExpressionUUID->"bf85bbe7-c124-42bb-a663-484a5fcb5136"],
Cell[645654, 14758, 318, 5, 24, "Print",ExpressionUUID->"8cd1c668-84f4-4ea9-bf77-394e169c04bb"],
Cell[645975, 14765, 318, 5, 24, "Print",ExpressionUUID->"e9f416ab-9d60-43cf-815b-3595e58e6039"],
Cell[646296, 14772, 318, 5, 24, "Print",ExpressionUUID->"e231a013-fff8-49bf-8c11-8ba943ca354e"],
Cell[646617, 14779, 318, 5, 24, "Print",ExpressionUUID->"fd19279c-e991-4a15-a454-3513496d6051"],
Cell[646938, 14786, 320, 5, 24, "Print",ExpressionUUID->"d0918941-2612-4873-bf2b-e819e448d2ce"],
Cell[647261, 14793, 317, 5, 24, "Print",ExpressionUUID->"1da44316-f648-4329-bb46-58cf7b6b4864"],
Cell[647581, 14800, 318, 5, 24, "Print",ExpressionUUID->"fe17f248-29c1-403d-890f-45b76d7f6ccd"],
Cell[647902, 14807, 318, 5, 24, "Print",ExpressionUUID->"f837c0ce-5698-452f-b52b-7b6aaa444950"],
Cell[648223, 14814, 318, 5, 24, "Print",ExpressionUUID->"ce903eeb-249c-4256-8531-b77646b49818"],
Cell[648544, 14821, 318, 5, 24, "Print",ExpressionUUID->"a11119d8-55ed-4815-a786-10abea71ed63"],
Cell[648865, 14828, 320, 5, 24, "Print",ExpressionUUID->"c0ceb099-a15e-4344-ab0e-38606fe87125"],
Cell[649188, 14835, 318, 5, 24, "Print",ExpressionUUID->"e2b3facb-a80f-4ac0-8e0d-f8fd3f5b4e6f"],
Cell[649509, 14842, 318, 5, 24, "Print",ExpressionUUID->"e0b13031-e306-4413-bd22-ad26e07565d8"],
Cell[649830, 14849, 318, 5, 24, "Print",ExpressionUUID->"f1ece138-d00b-4b8f-b928-4560da39fb8f"],
Cell[650151, 14856, 317, 5, 24, "Print",ExpressionUUID->"60cbe6bf-4430-4066-b2ec-fee7a5b5ac0c"],
Cell[650471, 14863, 317, 5, 24, "Print",ExpressionUUID->"e0a229d6-7180-4945-b54b-80c920da9723"],
Cell[650791, 14870, 318, 5, 24, "Print",ExpressionUUID->"74144976-bbf5-4eb3-a6a2-e54257d4ccfb"],
Cell[651112, 14877, 318, 5, 24, "Print",ExpressionUUID->"dd65573e-42f8-46ec-a6ff-61c80899f01e"],
Cell[651433, 14884, 317, 5, 24, "Print",ExpressionUUID->"e0d8d048-4354-416a-bd9f-edcd463350e6"],
Cell[651753, 14891, 320, 5, 24, "Print",ExpressionUUID->"c171e778-00e8-4257-abcc-e79fdf662009"],
Cell[652076, 14898, 317, 5, 24, "Print",ExpressionUUID->"80e02936-85a7-49e7-8f29-2d393d5406fc"],
Cell[652396, 14905, 318, 5, 24, "Print",ExpressionUUID->"9be69505-49b4-446e-8b42-c3114125a838"],
Cell[652717, 14912, 320, 5, 24, "Print",ExpressionUUID->"96ce1940-8bce-4830-850b-a7e5574b71ec"],
Cell[653040, 14919, 320, 5, 24, "Print",ExpressionUUID->"1a3c7d4e-386e-477b-94a0-44fd23ef31b5"],
Cell[653363, 14926, 320, 5, 24, "Print",ExpressionUUID->"218e2d86-db91-41f0-8b64-d619ea4c7fb9"],
Cell[653686, 14933, 320, 5, 24, "Print",ExpressionUUID->"6bdfd2f7-a8b7-43d5-86ab-a46846d66d56"],
Cell[654009, 14940, 320, 5, 24, "Print",ExpressionUUID->"afa4bcd0-baa3-447f-a18d-273c2d91747f"],
Cell[654332, 14947, 318, 5, 24, "Print",ExpressionUUID->"421e5454-582a-406f-b501-d6af6d51db7f"],
Cell[654653, 14954, 318, 5, 24, "Print",ExpressionUUID->"4ecd4199-4c32-41de-a654-2fa5d3048642"],
Cell[654974, 14961, 320, 5, 24, "Print",ExpressionUUID->"f29a9ce2-fb13-408d-bfc2-63bb8e3e7559"],
Cell[655297, 14968, 318, 5, 24, "Print",ExpressionUUID->"2870998c-b7cf-4872-9612-316db518d3fc"],
Cell[655618, 14975, 318, 5, 24, "Print",ExpressionUUID->"07ad54fc-766f-4e03-a8ee-83cb305e6da8"],
Cell[655939, 14982, 318, 5, 24, "Print",ExpressionUUID->"704a6e77-f535-433a-8623-a45d2a857000"],
Cell[656260, 14989, 318, 5, 24, "Print",ExpressionUUID->"c6cf69e4-8e9d-45a7-943b-4ca95935d21d"],
Cell[656581, 14996, 320, 5, 24, "Print",ExpressionUUID->"725f6abf-ed66-4fc3-bbc1-c4a4a377e9f0"],
Cell[656904, 15003, 318, 5, 24, "Print",ExpressionUUID->"a81600f5-c64d-4afe-a6f8-708386f87672"],
Cell[657225, 15010, 320, 5, 24, "Print",ExpressionUUID->"c18aab51-38dd-47b4-9de5-54f8e5614a08"],
Cell[657548, 15017, 320, 5, 24, "Print",ExpressionUUID->"0b37e345-9b71-4b7c-87fc-33710a6cf757"],
Cell[657871, 15024, 320, 5, 24, "Print",ExpressionUUID->"c0d518c4-26d4-44bf-b550-a9e6537ec9a1"],
Cell[658194, 15031, 318, 5, 24, "Print",ExpressionUUID->"f3d0af43-daec-429c-b2c2-7fdee1e26f2a"],
Cell[658515, 15038, 318, 5, 24, "Print",ExpressionUUID->"47715940-eec4-44c6-aa02-f0752ad02b9b"],
Cell[658836, 15045, 318, 5, 24, "Print",ExpressionUUID->"339c21cf-ef16-4565-9341-fcf680fd50c8"],
Cell[659157, 15052, 318, 5, 24, "Print",ExpressionUUID->"faa61de1-41e0-43d8-b6d0-3626408372bc"],
Cell[659478, 15059, 320, 5, 24, "Print",ExpressionUUID->"c96a196a-a8a8-4f86-8334-b6a9565aa9a8"],
Cell[659801, 15066, 318, 5, 24, "Print",ExpressionUUID->"1ac76ee8-0232-4f08-9958-0e0f6743088b"],
Cell[660122, 15073, 318, 5, 24, "Print",ExpressionUUID->"a3bba646-a7ba-488a-8c64-7c2adc9939a5"],
Cell[660443, 15080, 318, 5, 24, "Print",ExpressionUUID->"6fd4f5ca-7f45-499e-8e12-9877f36dd8ac"],
Cell[660764, 15087, 318, 5, 24, "Print",ExpressionUUID->"7512358b-f0e8-47a8-98db-8f7a9b6c9d48"],
Cell[661085, 15094, 320, 5, 24, "Print",ExpressionUUID->"7e09fbb1-c653-4686-b2f1-f3f3054a82f0"],
Cell[661408, 15101, 318, 5, 24, "Print",ExpressionUUID->"8cc9b683-7125-4d41-a3d2-dd52f9e9198f"],
Cell[661729, 15108, 318, 5, 24, "Print",ExpressionUUID->"12629d07-222d-4f54-ae1d-88d70954c2ad"],
Cell[662050, 15115, 318, 5, 24, "Print",ExpressionUUID->"601f786f-aeed-45ff-ab5e-935747906fc1"],
Cell[662371, 15122, 320, 5, 24, "Print",ExpressionUUID->"5226ecce-b723-4568-813c-b71859c565f9"],
Cell[662694, 15129, 320, 5, 24, "Print",ExpressionUUID->"15f935c0-aedb-49fd-bd4e-81a304422ae2"],
Cell[663017, 15136, 317, 5, 24, "Print",ExpressionUUID->"a717308d-f4fe-4d0b-8c23-8b8fe822bf99"],
Cell[663337, 15143, 318, 5, 24, "Print",ExpressionUUID->"1dc95b72-b474-4135-8475-d1e3d4127c99"],
Cell[663658, 15150, 318, 5, 24, "Print",ExpressionUUID->"1c17765e-cf3c-49db-a2db-99ab240145da"],
Cell[663979, 15157, 317, 5, 24, "Print",ExpressionUUID->"119dfea6-29dd-4fbf-bbc6-bd1f62792002"],
Cell[664299, 15164, 318, 5, 24, "Print",ExpressionUUID->"f7fbd317-c875-4e70-9bd9-1bd77b5b9cd8"],
Cell[664620, 15171, 320, 5, 24, "Print",ExpressionUUID->"369ac2ff-d17c-4e3f-b459-f0a4056afc29"],
Cell[664943, 15178, 316, 5, 24, "Print",ExpressionUUID->"dfcc3a4c-209d-48d9-b378-2fb40ec843cf"],
Cell[665262, 15185, 320, 5, 24, "Print",ExpressionUUID->"4a92c6dc-3935-45ca-bcc5-d312b3a203e2"],
Cell[665585, 15192, 320, 5, 24, "Print",ExpressionUUID->"c30be304-fd73-4199-ba18-2bb26746d3c6"],
Cell[665908, 15199, 320, 5, 24, "Print",ExpressionUUID->"190261f9-72e2-423e-814c-8f74de93200e"],
Cell[666231, 15206, 318, 5, 24, "Print",ExpressionUUID->"fa1ad499-8db7-4577-a283-b9116157f5b8"],
Cell[666552, 15213, 318, 5, 24, "Print",ExpressionUUID->"f5c91b99-51aa-4635-b5bd-c709f7a041c2"],
Cell[666873, 15220, 318, 5, 24, "Print",ExpressionUUID->"b8a4b82b-bf71-451e-a824-9bf5142e28f4"],
Cell[667194, 15227, 318, 5, 24, "Print",ExpressionUUID->"b499e498-1931-4cf9-bc10-b8c2f647dbb0"],
Cell[667515, 15234, 318, 5, 24, "Print",ExpressionUUID->"33350c5d-6bfd-4086-8b9b-b94af91039ab"],
Cell[667836, 15241, 318, 5, 24, "Print",ExpressionUUID->"9e7a7587-6478-4dd9-9975-34a5fb0d0316"],
Cell[668157, 15248, 320, 5, 24, "Print",ExpressionUUID->"90fcd470-02cb-44af-b6e6-5b22f423b298"],
Cell[668480, 15255, 318, 5, 24, "Print",ExpressionUUID->"9bfb5158-6f56-43d1-a84a-f6eadf3393ad"],
Cell[668801, 15262, 320, 5, 24, "Print",ExpressionUUID->"1e06e5a4-4ae0-482a-8131-c91e20514b8d"],
Cell[669124, 15269, 320, 5, 24, "Print",ExpressionUUID->"7a2e38c7-752e-4ba3-9068-74b5fcb790c9"],
Cell[669447, 15276, 318, 5, 24, "Print",ExpressionUUID->"b366c9ca-1662-4283-ab2c-54d188093976"],
Cell[669768, 15283, 318, 5, 24, "Print",ExpressionUUID->"107a96ff-b84a-404f-8693-18ad1da9413b"],
Cell[670089, 15290, 320, 5, 24, "Print",ExpressionUUID->"d6dfc1fa-e0fb-426d-adb9-be12d24aacbd"],
Cell[670412, 15297, 318, 5, 24, "Print",ExpressionUUID->"283876e3-cf9c-4955-afa4-33805d819054"],
Cell[670733, 15304, 318, 5, 24, "Print",ExpressionUUID->"57d01571-dcf9-4d93-b2ba-7451219a0f3d"],
Cell[671054, 15311, 320, 5, 24, "Print",ExpressionUUID->"0c7c49de-d286-4654-aa1f-e9971ec3dade"],
Cell[671377, 15318, 318, 5, 24, "Print",ExpressionUUID->"dc2815f7-6666-45b4-8fc6-97f323da65ce"],
Cell[671698, 15325, 318, 5, 24, "Print",ExpressionUUID->"d4c73175-28f0-4ff9-98b5-63f2f70b77ef"],
Cell[672019, 15332, 320, 5, 24, "Print",ExpressionUUID->"5d9d12fb-1c38-4f8c-85e6-097d516ddddf"],
Cell[672342, 15339, 318, 5, 24, "Print",ExpressionUUID->"a731c134-122f-4d0b-be69-1cf2b97c0420"],
Cell[672663, 15346, 318, 5, 24, "Print",ExpressionUUID->"8249a4ea-a61e-4c75-80d8-85e71df12c9a"],
Cell[672984, 15353, 320, 5, 24, "Print",ExpressionUUID->"00cbc975-ade2-43a7-ab5c-21c3431ac2da"],
Cell[673307, 15360, 320, 5, 24, "Print",ExpressionUUID->"ab05c46f-f147-4e3d-94fe-34c1e6940163"],
Cell[673630, 15367, 318, 5, 24, "Print",ExpressionUUID->"3977b55e-4b46-49dc-97ad-15fa14fca7bc"],
Cell[673951, 15374, 318, 5, 24, "Print",ExpressionUUID->"3d5e6f2c-4295-43de-ada1-1d320f62b7ab"],
Cell[674272, 15381, 320, 5, 24, "Print",ExpressionUUID->"a0d546fc-e021-4690-a9fc-68ae2492ac20"],
Cell[674595, 15388, 318, 5, 24, "Print",ExpressionUUID->"8d4b485b-e6fb-4883-9688-e44d9447c384"],
Cell[674916, 15395, 320, 5, 24, "Print",ExpressionUUID->"7e8617a7-cd9e-4513-a9ed-fabb2eb58954"],
Cell[675239, 15402, 320, 5, 24, "Print",ExpressionUUID->"1811c499-0d36-45e9-b294-87c00045a033"],
Cell[675562, 15409, 318, 5, 24, "Print",ExpressionUUID->"e1f214e0-8c10-4cdb-9535-51f5a5a40565"],
Cell[675883, 15416, 316, 5, 24, "Print",ExpressionUUID->"ce4b3541-54e8-4f23-8dd8-4b0e5f5a8e11"],
Cell[676202, 15423, 318, 5, 24, "Print",ExpressionUUID->"3b1fd866-abd9-4ac0-ac92-87354c0d9dca"],
Cell[676523, 15430, 318, 5, 24, "Print",ExpressionUUID->"3911d960-eeec-4b0c-b0f8-26464a721503"],
Cell[676844, 15437, 317, 5, 24, "Print",ExpressionUUID->"0be873e3-5b4d-4389-8dfe-6f47988a98df"],
Cell[677164, 15444, 318, 5, 24, "Print",ExpressionUUID->"ac185302-3711-4e0f-8ff7-d1ffb9afe9e2"],
Cell[677485, 15451, 318, 5, 24, "Print",ExpressionUUID->"c3f2c419-a5be-49ab-9370-3897812cc399"],
Cell[677806, 15458, 317, 5, 24, "Print",ExpressionUUID->"00b80cc4-2b33-4f38-814d-8c3ea7fcc9ce"],
Cell[678126, 15465, 318, 5, 24, "Print",ExpressionUUID->"47c60517-26ba-41e0-bea9-5257275dcbb1"],
Cell[678447, 15472, 318, 5, 24, "Print",ExpressionUUID->"0e3febae-c6f0-4f5d-9bd4-1433f42509e9"],
Cell[678768, 15479, 318, 5, 24, "Print",ExpressionUUID->"79deeb86-2785-4456-b1f2-0947ee25da8f"],
Cell[679089, 15486, 320, 5, 24, "Print",ExpressionUUID->"a9a8b3d0-caa0-42df-99be-0c3bf7f40f95"],
Cell[679412, 15493, 320, 5, 24, "Print",ExpressionUUID->"3178d0af-7deb-4cc1-9699-0b72cc3676f6"],
Cell[679735, 15500, 318, 5, 24, "Print",ExpressionUUID->"9bbba1b2-b9b2-4060-8541-c78f145ecd1d"],
Cell[680056, 15507, 318, 5, 24, "Print",ExpressionUUID->"6a2e2f9f-3a34-4f30-bd6b-11dd341ffc2a"],
Cell[680377, 15514, 320, 5, 24, "Print",ExpressionUUID->"12a4e809-92c6-4851-a6d4-705d7aa96e11"],
Cell[680700, 15521, 318, 5, 24, "Print",ExpressionUUID->"413dbda9-e2b0-4edf-a93c-ef282d4a3276"],
Cell[681021, 15528, 318, 5, 24, "Print",ExpressionUUID->"a3cdeec1-f979-424b-9c81-aac48c11f5e0"]
}, Open  ]]
}, Closed]],
Cell[681366, 15537, 153, 3, 31, "Text",ExpressionUUID->"31fd3d04-2f7e-4642-a75c-0adb1250d1db"],
Cell[681522, 15542, 1627, 39, 136, "Input",ExpressionUUID->"e8fd4e7b-46fa-47a6-b6b9-7a265b4633b8"]
}, Closed]],
Cell[CellGroupData[{
Cell[683186, 15586, 689, 10, 37, "Subsubsection",ExpressionUUID->"7ae28096-2ce4-47f3-87b4-9c04c89eba14"],
Cell[683878, 15598, 581, 10, 35, "Text",ExpressionUUID->"dda056df-5eac-4588-a92a-cc6a413e8ee2"],
Cell[684462, 15610, 1307, 32, 334, "Text",ExpressionUUID->"613b0eb1-d2f5-4c7c-acc9-230a4ca99365"],
Cell[685772, 15644, 254, 4, 35, "Text",ExpressionUUID->"f1d59b4b-126c-4f99-adc0-225af6ecb7d9"],
Cell[CellGroupData[{
Cell[686051, 15652, 1267, 23, 73, "Input",ExpressionUUID->"7703251d-9ec2-4d5a-ab4e-3009e97fce9b"],
Cell[CellGroupData[{
Cell[687343, 15679, 820, 15, 24, "Print",ExpressionUUID->"55c4c0d4-77a8-4458-a923-fd76b7b32d33"],
Cell[688166, 15696, 818, 15, 24, "Print",ExpressionUUID->"8a1f0e8c-9a18-4254-ae44-38f0f03e73a9"],
Cell[688987, 15713, 818, 15, 24, "Print",ExpressionUUID->"e510f5b7-80f4-433a-a0c0-baeb24be55e8"],
Cell[689808, 15730, 818, 15, 24, "Print",ExpressionUUID->"71cb47d0-8db4-4384-85be-dd4a82a80516"],
Cell[690629, 15747, 818, 15, 24, "Print",ExpressionUUID->"bfa2ef40-3cdb-49eb-8967-822a2359c579"],
Cell[691450, 15764, 818, 15, 24, "Print",ExpressionUUID->"3fc32241-fa8e-41a2-8618-f74c8561ebbb"]
}, Open  ]]
}, Closed]],
Cell[692295, 15783, 151, 3, 31, "Text",ExpressionUUID->"a7c7f222-01b6-437b-a068-3d7ced867ba5"],
Cell[692449, 15788, 865, 20, 94, "Input",ExpressionUUID->"01d60e60-4a7f-4df1-8e36-b05e6fc1e7aa"],
Cell[693317, 15810, 393, 6, 35, "Text",ExpressionUUID->"13077c01-f710-487a-9f2c-6e9d8ae4c36c"],
Cell[CellGroupData[{
Cell[693735, 15820, 1746, 27, 30, "Input",ExpressionUUID->"60fe15b6-a196-4a86-b1b2-b53eec80a9c8"],
Cell[695484, 15849, 480, 10, 24, "Print",ExpressionUUID->"833fe528-c980-4e21-85e2-c2de636ac61a"]
}, Open  ]],
Cell[695979, 15862, 151, 3, 35, "Text",ExpressionUUID->"c3bd5345-08d9-41af-9ec8-06f90585442a"],
Cell[696133, 15867, 679, 15, 52, "Input",ExpressionUUID->"e459a448-ffb3-4fa7-aae1-8acad81db1f9"]
}, Closed]],
Cell[CellGroupData[{
Cell[696849, 15887, 631, 9, 37, "Subsubsection",ExpressionUUID->"7c165ed7-ca66-4c52-8961-a8ab310ea2aa"],
Cell[CellGroupData[{
Cell[697505, 15900, 926, 19, 52, "Input",ExpressionUUID->"3fb7e53c-8adf-47e9-b63a-bc566e34faac"],
Cell[CellGroupData[{
Cell[698456, 15923, 269, 5, 24, "Print",ExpressionUUID->"ab4f11c0-4f12-40b4-86bb-084826f32272"],
Cell[698728, 15930, 269, 5, 24, "Print",ExpressionUUID->"b55b611d-133c-4bb6-9447-2c21d6279b9a"],
Cell[699000, 15937, 269, 5, 24, "Print",ExpressionUUID->"eec0890a-f281-467c-8de0-61a254259745"],
Cell[699272, 15944, 269, 5, 24, "Print",ExpressionUUID->"6ecdf205-18ec-4c97-9d10-2e910843c1bb"],
Cell[699544, 15951, 269, 5, 24, "Print",ExpressionUUID->"d44fa946-0615-434c-97d1-b1146b95400a"],
Cell[699816, 15958, 269, 5, 24, "Print",ExpressionUUID->"d36a7205-6a51-4f3f-927d-45f98cf3931b"],
Cell[700088, 15965, 269, 5, 24, "Print",ExpressionUUID->"dda07d42-63d0-45cf-b9c2-6087f8d147a7"],
Cell[700360, 15972, 268, 5, 24, "Print",ExpressionUUID->"ac334668-1cb5-4050-a3d2-e23dfdb3be8e"],
Cell[700631, 15979, 269, 5, 24, "Print",ExpressionUUID->"ab7c3994-3a43-4a24-938d-f380d609052b"],
Cell[700903, 15986, 269, 5, 24, "Print",ExpressionUUID->"25a3af58-5566-4630-8658-e51997deb004"],
Cell[701175, 15993, 271, 5, 24, "Print",ExpressionUUID->"b7c50193-caa5-49db-8055-281478e3ad47"],
Cell[701449, 16000, 271, 5, 24, "Print",ExpressionUUID->"f989c698-c3b0-4988-a409-1b62397f690e"],
Cell[701723, 16007, 269, 5, 24, "Print",ExpressionUUID->"4f321fad-d002-43e3-9bd3-4041ff707a17"],
Cell[701995, 16014, 269, 5, 24, "Print",ExpressionUUID->"15480987-c261-479b-9f5d-cbd87a0ef1d0"],
Cell[702267, 16021, 271, 5, 24, "Print",ExpressionUUID->"dcaf7081-d6d2-4b0e-92e4-a3debedc1fce"],
Cell[702541, 16028, 269, 5, 24, "Print",ExpressionUUID->"3eeaf2c2-a11b-48fe-a405-d1ac8b456e40"],
Cell[702813, 16035, 269, 5, 24, "Print",ExpressionUUID->"efac7e52-519c-47b2-8460-9554deb49552"],
Cell[703085, 16042, 269, 5, 24, "Print",ExpressionUUID->"15c82652-02ee-4063-84cb-fbe00a7c56d6"],
Cell[703357, 16049, 269, 5, 24, "Print",ExpressionUUID->"96f27f25-ce49-45a6-aa3b-8bd089dbdee9"],
Cell[703629, 16056, 269, 5, 24, "Print",ExpressionUUID->"cc66948a-215b-4895-8469-c82a13517252"],
Cell[703901, 16063, 269, 5, 24, "Print",ExpressionUUID->"63a95680-4bb3-4818-b189-970cda9cd371"],
Cell[704173, 16070, 269, 5, 24, "Print",ExpressionUUID->"be25bb95-584d-4527-8e59-5d176bee7d5c"],
Cell[704445, 16077, 269, 5, 24, "Print",ExpressionUUID->"1ef860ab-9923-48cb-a4ee-da411498f565"],
Cell[704717, 16084, 271, 5, 24, "Print",ExpressionUUID->"448747f8-055f-48dd-b45f-4b156d6d9f15"],
Cell[704991, 16091, 269, 5, 24, "Print",ExpressionUUID->"df92a4e2-ad3a-4ea5-a0fc-96d21991dca9"],
Cell[705263, 16098, 269, 5, 24, "Print",ExpressionUUID->"8df50955-15db-4e5f-bd70-242b4a4c7f9f"],
Cell[705535, 16105, 269, 5, 24, "Print",ExpressionUUID->"b155ef92-2d54-47d7-9fe3-760a0d9edde3"],
Cell[705807, 16112, 269, 5, 24, "Print",ExpressionUUID->"b0fc0290-3aba-45ee-b150-be5f72a462f6"],
Cell[706079, 16119, 269, 5, 24, "Print",ExpressionUUID->"51635c42-c541-4aa9-a33c-5e01e352ce92"],
Cell[706351, 16126, 271, 5, 24, "Print",ExpressionUUID->"84704a80-3b16-4abe-af4d-f28defc4ef67"],
Cell[706625, 16133, 268, 5, 24, "Print",ExpressionUUID->"408f43dc-bfde-42dd-8d5b-6a867aa8d63f"],
Cell[706896, 16140, 269, 5, 24, "Print",ExpressionUUID->"7a37ce7e-cd0b-4523-8555-9307f8af2495"],
Cell[707168, 16147, 269, 5, 24, "Print",ExpressionUUID->"e4ada6c7-2907-4067-b000-4310b5b3d3a9"],
Cell[707440, 16154, 271, 5, 24, "Print",ExpressionUUID->"7a93053f-bb21-43b4-a14f-de7065363ac4"],
Cell[707714, 16161, 269, 5, 24, "Print",ExpressionUUID->"1d9f27f4-c4ba-4ea4-a882-5435ddebd55b"],
Cell[707986, 16168, 269, 5, 24, "Print",ExpressionUUID->"76d3994b-9340-4e14-a1fa-8f4b046473da"],
Cell[708258, 16175, 269, 5, 24, "Print",ExpressionUUID->"0afd7ff6-95ed-47cd-9ccf-18b5e27e759b"],
Cell[708530, 16182, 268, 5, 24, "Print",ExpressionUUID->"ed4969e5-1ba5-40f9-bf90-7cfb211679a1"],
Cell[708801, 16189, 271, 5, 24, "Print",ExpressionUUID->"a3204ea0-f839-454b-9a15-a236f377f937"],
Cell[709075, 16196, 271, 5, 24, "Print",ExpressionUUID->"b58395ac-f7a7-4c69-99d0-747a5e9d2f37"],
Cell[709349, 16203, 271, 5, 24, "Print",ExpressionUUID->"606c338d-ff90-461f-920a-12a2d5f609ad"],
Cell[709623, 16210, 269, 5, 24, "Print",ExpressionUUID->"6978d3f9-4728-4e54-bec3-ab4001dc669a"],
Cell[709895, 16217, 269, 5, 24, "Print",ExpressionUUID->"7c15512c-4652-461e-91aa-e0fd2c555314"],
Cell[710167, 16224, 271, 5, 24, "Print",ExpressionUUID->"5012bdc1-42c4-4a0e-a28b-84947a524c2d"],
Cell[710441, 16231, 269, 5, 24, "Print",ExpressionUUID->"e732713c-1e88-49dd-8271-68cd5910c828"],
Cell[710713, 16238, 269, 5, 24, "Print",ExpressionUUID->"98d56d6a-c085-438f-a05a-be97704b5d07"],
Cell[710985, 16245, 269, 5, 24, "Print",ExpressionUUID->"cc82c238-8086-4e52-999f-e6d3aadc7d80"],
Cell[711257, 16252, 271, 5, 24, "Print",ExpressionUUID->"14b05ad9-a15d-445d-824d-2483fae4d293"]
}, Open  ]]
}, Closed]],
Cell[711555, 16261, 151, 3, 31, "Text",ExpressionUUID->"2506ae5f-0d32-40ab-abf6-00b23e35ef6b"],
Cell[711709, 16266, 969, 22, 73, "Input",ExpressionUUID->"1cb030d6-bff8-4643-9450-72dd388e1cb4"]
}, Closed]],
Cell[CellGroupData[{
Cell[712715, 16293, 606, 9, 37, "Subsubsection",ExpressionUUID->"e3e24c13-70b7-442f-9304-d30dec455372"],
Cell[713324, 16304, 548, 11, 30, "Input",ExpressionUUID->"0e61421a-5945-4fe2-98ff-6a266ee1a55a"],
Cell[CellGroupData[{
Cell[713897, 16319, 782, 13, 52, "Input",ExpressionUUID->"98a72e2b-04b1-4129-8733-16f2debab33b"],
Cell[714682, 16334, 492, 8, 34, "Output",ExpressionUUID->"f43f9299-2cd8-495b-9381-057f1800bbc2"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)



==> anc/run_doublebox <==
#!/bin/bash
for t in {80..83}
do
    for s in {90..93}
    do
        for d in {100..111}
        do
            for p in {1..4}
            do
        /Users/abelitsk/fire/FIRE6/bin/FIRE6p -v "$d"_"$s"_"$t"_"$p" -c /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/doublebox --quiet
            done
        done
    done
done

==> anc/run_doublebox_EstimateD <==
#!/bin/bash
for d in {100..115}
do
        for p in {1..5}
        do
        /Users/abelitsk/fire/FIRE6/bin/FIRE6p -v "$d"_90_80_"$p" -c /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/doublebox --quiet
      done
done

==> anc/run_doublebox_EstimateS <==
#!/bin/bash
for s in {90..105}
do
      for p in {1..5}
      do
        /Users/abelitsk/fire/FIRE6/bin/FIRE6p -v 100_"$s"_80_"$p" -c /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/doublebox --quiet
      done
done

==> anc/run_doublebox_EstimateT <==
#!/bin/bash
for t in {80..95}
do
       for p in {1..5}
       do
        /Users/abelitsk/fire/FIRE6/bin/FIRE6p -v 100_90_"$t"_"$p" -c /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/doublebox --quiet
      done
 done

==> anc/run_doublebox_balanceS <==
#!/bin/bash
for d in 100
do
    for t in {80..83}
    do
        for s in {90..95}
        do
            for p in {1..4}
            do
        /Users/abelitsk/fire/FIRE6/bin/FIRE6p -v "$d"_"$s"_"$t"_"$p" -c /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/doublebox --quiet
            done
        done
    done
done

==> anc/run_doublebox_balanceT <==
#!/bin/bash
for d in 100
do
    for s in 90
    do
        for t in {80..85}
        do
            for p in {1..4}
            do
        /Users/abelitsk/fire/FIRE6/bin/FIRE6p -v "$d"_"$s"_"$t"_"$p" -c /Users/abelitsk/Documents/Papers/2023/Reconstruction/3variables/doublebox --quiet
            done
        done
    done
done
